Nonlinear Integral Equations for Thermodynamics of the U_{q}(\hat{sl(r+1)}) Perk-Schultz Model

We propose a system of nonlinear integral equations (NLIE) which describes the thermodynamics of the U_{q}(\hat{sl(r+1)}) Perk-Schultz model. These NLIE correspond to a trigonometric analogue of our previous result (cond-mat/0212280), and contain only r unknown functions. In particular, they reduce to Takahashi's NLIE for the XXZ spin chain (cond-mat/0010486) if r=1. We also calculate the high temperature expansion of the free energy. In particular for r=1 case, we have succeeded to derive the coefficients of order O((\frac{J}{T})^{99}).

==> XXZhtex2a.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.0'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    524925,      12472]*)
(*NotebookOutlinePosition[    525570,      12494]*)
(*  CellTagsIndexPosition[    525526,      12490]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[
    RowBox[{" ", 
      RowBox[{"(*", " ", 
        RowBox[{\(High\ temperature\ expansion\ of\ Takahashi' 
            s\ integral\ equation\ for\ the\ Heisenberg\ XXZ\ chain; \ \
\[IndentingNewLine]\(-f\)/T\  = \ 
            Log[2\ Cosh[h/T]] + \ \((f[1, 0] + \[CapitalDelta]/4)\)*\((J/
                      T)\) + f[2, 0]*\((J/T)\)\^2 + 
                f[3, 0]*\((J/T)\)\^3\  ... \), ",", 
          "\[IndentingNewLine]", \(H\  = \ \((Tanh[h/T])\)^2\), ",", 
          " ", \(D = \[CapitalDelta]\), ",", "\[IndentingNewLine]", 
          RowBox[{
            RowBox[{
              RowBox[{
              "Ising", " ", "limit", " ", 
                "\[IndentingNewLine]", \(Series[
                  Log[2\ \ Cosh[b\ /4]], {b, 0, 16}]\), "\n", 
                InterpretationBox[
                  
                  RowBox[{\(Log[2]\), "+", \(b\^2\/32\), "-", \(b\^4\/3072\), 
                    "+", \(b\^6\/184320\), "-", \(\(17\ b\^8\)\/165150720\), 
                    "+", \(\(31\ b\^10\)\/14863564800\), 
                    "-", \(\(691\ b\^12\)\/15695924428800\), 
                    "+", \(\(5461\ b\^14\)\/5713316492083200\), 
                    "-", \(\(929569\ b\^16\)\/43878270659198976000\), "+", 
                    InterpretationBox[\(O[b]\^17\),
                      SeriesData[ b, 0, {}, 0, 17, 1]]}],
                  SeriesData[ b, 0, {
                    Log[ 2], 0, 
                    Rational[ 1, 32], 0, 
                    Rational[ -1, 3072], 0, 
                    Rational[ 1, 184320], 0, 
                    Rational[ -17, 165150720], 0, 
                    Rational[ 31, 14863564800], 0, 
                    Rational[ -691, 15695924428800], 0, 
                    Rational[ 5461, 5713316492083200], 0, 
                    Rational[ -929569, 43878270659198976000]}, 0, 17, 1]], 
                "\[IndentingNewLine]", "XX", " ", "limit", 
                "\n", \(Series[
                  Integrate[
                      Series[Log[1 + Exp[t\ Cos[x]]], {t, 0, 16}], {x, 0, 
                        2\ Pi}]/\((2\ Pi)\), {t, 0, 16}]\), "\n", 
                InterpretationBox[
                  
                  RowBox[{\(Log[2]\), "+", \(t\^2\/16\), "-", \(t\^4\/512\), 
                    "+", \(t\^6\/9216\), "-", \(\(17\ t\^8\)\/2359296\), 
                    "+", \(\(31\ t\^10\)\/58982400\), 
                    "-", \(\(691\ t\^12\)\/16986931200\), 
                    "+", \(\(5461\ t\^14\)\/1664719257600\), 
                    "-", \(\(929569\ t\^16\)\/3409345039564800\), "+", 
                    InterpretationBox[\(O[t]\^17\),
                      SeriesData[ t, 0, {}, 0, 17, 1]]}],
                  SeriesData[ t, 0, {
                    Log[ 2], 0, 
                    Rational[ 1, 16], 0, 
                    Rational[ -1, 512], 0, 
                    Rational[ 1, 9216], 0, 
                    Rational[ -17, 2359296], 0, 
                    Rational[ 31, 58982400], 0, 
                    Rational[ -691, 16986931200], 0, 
                    Rational[ 5461, 1664719257600], 0, 
                    Rational[ -929569, 3409345039564800]}, 0, 17, 1]], 
                "\[IndentingNewLine]", "Original", " ", "equation", 
                "\[IndentingNewLine]", "u", \((x)\)}], 
              "=", \(2 
                   Cosh[h/
                      T] + \[Integral]\(\[Phi]\/2\) \((Cot[\(\[Phi]\/2\) \((x \
- y - 2  I)\)] Exp[\(-J\)\ en[y + I]/T] + 
                        Cot[\(\[Phi]\/2\) \((x - y + 2  I)\)] 
                          Exp[\(-J\)\ en[y - I]/
                                T])\) \(1\/\(u \((y)\)\)\) \
\[DifferentialD]y\/\(2  \[Pi]I\)\)}], ";", 
            "\[IndentingNewLine]", \(en[x_, f_] := \(-I\)*
                Sinh[f] \((Cot[\[Phi] \((x - I)\)/2] - 
                      Cot[\[Phi] \((x + I)\)/2])\)/2\), 
            ";", \(D = Cosh[\[Phi]]\), ";", 
            "\[IndentingNewLine]", \(Transformation\[IndentingNewLine]
            Tan[\(\[Phi]\/2\) y] I/Sinh[\[Phi]] \[Rule] Y\), 
            ";", \(Y \[Rule] y/Sqrt[1 + Cosh^2[\[Phi]] y^2]\), ";", 
            "\[IndentingNewLine]", \(u \((X)\) = 
              2  Cosh[h\/T] + 
                2 \((1 + 
                      X\^2)\) \(\[Integral]Exp[\(-\(\(J\ D \((1 + 
                                  Y\^2)\)\)\/\(2\ T\)\)\)]\[IndentingNewLine]
                  \((\(\(Y\ \((1 + 2\ D\^2\ X\^2 - X\^2\ Y\^2 + 
                                    2\ D\^2\ X\^2\ Y\^2)\)\)\/\(1 + Y\^2\)\) 
                          Cosh[\(J \((1 + Y\^2)\)\ \@\(1 + D\^2\ \
Y\^2\)\)\/\(2\ YT\)] - \(\(D\ \((1 + X\^2\ Y\^2 - 
                                    2\ D\^2\ X\^2\ Y\^2)\)\)\/\@\(1 + D\^2\ Y\
\^2\)\) Sinh[\(J \((1 + Y\^2)\)\ \@\(1 + D\^2\ Y\^2\)\)\/\(2\ YT\)])\) \
\(1\/\(\(\ \)\(\((1 - 2\ X\^2\ Y\^2 - 4\ D\^2\ X\^2\ Y\^2 - 
                              4\ D\^2\ X\^4\ Y\^2 - 4\ D\^2\ X\^2\ Y\^4 + 
                              X\^4\ Y\^4 - 4\ D\^2\ X\^4\ Y\^4)\) 
                          u \((Y)\)\)\)\) \[DifferentialD]Y\/\(2  \
\[Pi]I\)\)\)}]}], "\[IndentingNewLine]", "*)"}]}]], "Input"],

Cell[BoxData[
    \(\(\(\[IndentingNewLine]\)\(Off[General::"\<spell1\>"]; 
    Unprotect[D];\[IndentingNewLine]
    \(Clear[D, f, \ H];\)\[IndentingNewLine]
    \(PREP := \((time = 
            Timing[A[n_, x_, 
                  y_] := \((\((1 + y\^2)\)\^n\ \((\((\((D\  + \(\(\ \)\(\@\(1 \
+ D\^2\ y\^2\)\)\)\/y)\)\^n - \((D\  - \(\(\ \)\(\@\(1 + D\^2\ y\^2\)\)\)\/y)\
\)\^n)\)\ \(D\ \((1 + \((1 - 2\ D\^2)\)\ x\^2\ y\^2)\)\)\/\@\(1 + D\^2\ \
y\^2\) + \((\((D\  + \(\(\ \)\(\@\(1 + D\^2\ y\^2\)\)\)\/y)\)\^n + \((D\  - \
\(\(\ \)\(\@\(1 + D\^2\ y\^2\)\)\)\/y)\)\^n\ )\) \(y\ \((1 + 2\ D\^2\ x\^2 + \
\((\(-1\) + 2\ D\^2)\)\ x\^2\ y\^2)\)\)\/\(1 + y\^2\))\))\)/\((2 \((1 - 
                          2\ x\^2\ y\^2 - 4\ D\^2\ x\^2\ y\^2 - 
                          4\ D\^2\ x\^4\ y\^2 - 4\ D\^2\ x\^2\ y\^4 + 
                          x\^4\ y\^4 - 4\ D\^2\ x\^4\ y\^4)\))\); 
              epx = Table[0, {j, m}]; emx = epx; FM2 = epx; 
              f = epx;  (*fp = epx; gg1[0] = {1};*) gg = epx; epxd = epx; 
              epx[\([0]\)] = 1; emx[\([0]\)] = 1; 
              gg[\([1]\)] = {1}]; \[IndentingNewLine]Print["\< {\>", 
            time[\([1]\)], "\<}\>"]; 
          ttotal = time[\([1]\)])\);\)\[IndentingNewLine]
    \)\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(m1 = 49; m = 2  m1 + 1; PREP\)], "Input"],

Cell[BoxData[
    InterpretationBox[\(" {"\[InvisibleSpace]\(0.03099999999997749`\ Second\)\
\[InvisibleSpace]"}"\),
      SequenceForm[ " {", 
        Times[ .03099999999997749, Second], "}"],
      Editable->False]], "Print"],

Cell[BoxData[
    \(0.03099999999997749`\ Second\)], "Output"]
}, Open  ]],

Cell["Unprotect[D];Clear[D]", "Input"],

Cell[BoxData[
    \(EXP4 := \((s1 = {}; s2 = {}; ttotal = 0; 
        Do[\[IndentingNewLine]Print["\<[\>", 
            n, "\<]\>"]; \[IndentingNewLine]time2 = 
            Timing[FM2[\([n]\)] = 
                Table[Expand[
                    Residue[A[n, x, y] y^\((2  l)\), {y, 0}] /. 
                      x -> \@\(X - 1\)], {l, 
                    0, \((n + 1)\)/2 - 
                      1}]; \[IndentingNewLine]tmp5b = \(-Sum[\ 
                    Sum[\(gg[\([n - k + 
                                  1]\)]\)[\([j]\)]\ \
\(FM2[\([k]\)]\)[\([j]\)], {j, \ 
                          Min[Length[gg[\([n - k + 1]\)]], \((k + 1)\)/
                              2]}] \((\(-2\))\)^\((k - 1)\)\ Binomial[n, 
                        k], {k, 1, 
                      n}]\); \[IndentingNewLine] (*\(f[\([n]\)] = 
                    Expand[X \((1 - H)\)\ *tmp5b - \ epxd[\([n]\)]];\)*) \ 
              CL = CoefficientList[X \((1 - H)\)\ *tmp5b - \ epxd[\([n]\)], 
                  H]; f[\([n]\)] = CL[\([1]\)] + \ H\ CL[\([2]\)]; 
              b1 = Expand[\((CL[\([1]\)] /. {X \[Rule] 1})\)]; 
              b2 = Expand[\((CL[\([2]\)] /. {X \[Rule] 1})\)]; 
              s1 = Append[s1, b1]; s2 = Append[s2, b2]; 
              fn = Expand[\((f[\([n]\)] /. {X \[Rule] 
                          1})\)]; \[IndentingNewLine]Print["\<f[\>", 
                n, "\<,0]=\>",  (*Expand[
                    fn/\((4^n\ \(n!\))\)], "\< ,\>", *) \ b1, "\<  ,\>", 
                b2]]; \[IndentingNewLine]timea1 = \[IndentingNewLine]Timing[\
\[IndentingNewLine]If[
                n < m, \[IndentingNewLine]epx[\([n]\)] = 
                  epxd[\([n]\)] + 
                    f[\([n]\)]; \[IndentingNewLine]epxd[\([n + 1]\)] = 
                  Expand[Sum[
                      Binomial[n, j - 1] f[\([j]\)] epx[\([n + 1 - j]\)], {j, 
                        n}]]; \[IndentingNewLine]emx[\([n]\)] = 
                  Expand[\(-Sum[
                        Binomial[n - 1, j - 1] f[\([j]\)] 
                          emx[\([n - j]\)], {j, 
                          n}]\)]\[IndentingNewLine]]; \
\[IndentingNewLine]timeb1 = 
                Timing[If[n < m, 
                    gg[\([n + 1]\)] = 
                      CoefficientList[\((\ emx[\([n]\)])\) /. 
                          X \[Rule] \((x + 1)\), 
                        x]]]]; \[IndentingNewLine]ttotal = 
            ttotal + timea1[\([1]\)] + timeb1[\([1]\)] + time2[\([1]\)]; 
          Print[ (*\({timea1[\([1]\)], timeb1[\([1]\)], \ 
                time2[\([1]\)]}\)\(,\)*) "\<  time from beginning=\>", 
            ttotal];\[IndentingNewLine], {n, 1, m}]; 
        Print["\<Total time=\>", ttotal])\)\)], "Input"],

Cell["<< Calculus`Pade`", "Input"],

Cell[CellGroupData[{

Cell["\<\
D=2;EXP4;Print[s1];Print[s2];P1[b_]:=Sum[s1[[l]]b^l/((l-2)!2^(l)),{l,2,m}];\
PA1=Pade[P1[b], {b, 0, \
m1,m1+1}];PB1[x_]:=PA1/.b->x;Plot[{PB1[1/T],PB1[-1/T]},{T,.1,5}];S1={s1,s2}\
\>", "Input"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]1\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 1, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]1\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-2\)\[InvisibleSpace]"  ,"\[InvisibleSpace]2\),
      SequenceForm[ "f[", 1, ",0]=", -2, "  ,", 2],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.015999999999991132`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .015999999999991132, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]2\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 2, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]2\[InvisibleSpace]",0]="\
\[InvisibleSpace]6\[InvisibleSpace]"  ,"\[InvisibleSpace]6\),
      SequenceForm[ "f[", 2, ",0]=", 6, "  ,", 6],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.015999999999991132`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .015999999999991132, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]3\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 3, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]3\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-12\)\[InvisibleSpace]"  ,"\[InvisibleSpace]8\),
      SequenceForm[ "f[", 3, ",0]=", -12, "  ,", 8],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.03100000000000591`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .031000000000005912, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]4\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 4, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]4\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-108\)\[InvisibleSpace]"  ,"\[InvisibleSpace]112\),
      SequenceForm[ "f[", 4, ",0]=", -108, "  ,", 112],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.0619999999999834`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .061999999999983402, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]5\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 5, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]5\[InvisibleSpace]",0]="\
\[InvisibleSpace]1440\[InvisibleSpace]"  ,"\[InvisibleSpace]1632\),
      SequenceForm[ "f[", 5, ",0]=", 1440, "  ,", 1632],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.09399999999999409`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .093999999999994088, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]6\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 6, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]6\[InvisibleSpace]",0]="\
\[InvisibleSpace]5472\[InvisibleSpace]"  ,"\[InvisibleSpace]\(-16608\)\),
      SequenceForm[ "f[", 6, ",0]=", 5472, "  ,", -16608],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(0.125`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .125, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]7\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 7, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]7\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-332640\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-238208\)\),
      SequenceForm[ "f[", 7, ",0]=", -332640, "  ,", -238208],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.20199999999996976`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .20199999999996976, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]8\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 8, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]8\[InvisibleSpace]",0]="\
\[InvisibleSpace]1088928\[InvisibleSpace]"  ,"\[InvisibleSpace]9144576\),
      SequenceForm[ "f[", 8, ",0]=", 1088928, "  ,", 9144576],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.24899999999999523`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .24899999999999523, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]9\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 9, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]9\[InvisibleSpace]",0]="\
\[InvisibleSpace]121044480\[InvisibleSpace]"  ,"\[InvisibleSpace]23418368\),
      SequenceForm[ "f[", 9, ",0]=", 121044480, "  ,", 23418368],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.3429999999999893`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .34299999999998931, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]10\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 10, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]10\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-1815819264\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-6148865024\)\),
      SequenceForm[ "f[", 10, ",0]=", -1815819264, "  ,", -6148865024],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.4369999999999834`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .4369999999999834, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]11\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 11, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]11\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-57327215616\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]61970092032\),
      SequenceForm[ "f[", 11, ",0]=", -57327215616, "  ,", 61970092032],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.5619999999999834`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .5619999999999834, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]12\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 12, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]12\[InvisibleSpace]",0]="\
\[InvisibleSpace]2180082690048\[InvisibleSpace]"  \
,"\[InvisibleSpace]5008926023680\),
      SequenceForm[ "f[", 12, ",0]=", 2180082690048, "  ,", 5008926023680],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.7019999999999698`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .70199999999996976, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]13\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 13, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]13\[InvisibleSpace]",0]="\
\[InvisibleSpace]24832651124736\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-147858214871040\)\),
      SequenceForm[ 
      "f[", 13, ",0]=", 24832651124736, "  ,", -147858214871040],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.8899999999999864`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .88999999999998636, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]14\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 14, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]14\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-2874390511251456\)\[InvisibleSpace]"  ,"\[InvisibleSpace]\
\(-4246065610899456\)\),
      SequenceForm[ 
      "f[", 14, ",0]=", -2874390511251456, "  ,", -4246065610899456],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1.1249999999999716`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1.1249999999999716, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]15\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 15, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]15\[InvisibleSpace]",0]="\
\[InvisibleSpace]13611014541692928\[InvisibleSpace]"  \
,"\[InvisibleSpace]304782023927758848\),
      SequenceForm[ 
      "f[", 15, ",0]=", 13611014541692928, "  ,", 304782023927758848],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1.4219999999999686`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1.4219999999999686, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]16\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 16, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]16\[InvisibleSpace]",0]="\
\[InvisibleSpace]4238058454992801792\[InvisibleSpace]"  \
,"\[InvisibleSpace]1782848366002634752\),
      SequenceForm[ 
      "f[", 16, ",0]=", 4238058454992801792, "  ,", 1782848366002634752],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1.7349999999999568`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1.7349999999999568, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]17\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 17, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]17\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-103741490229873868800\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-653250495313327030272\)\),
      SequenceForm[ 
      "f[", 17, ",0]=", -103741490229873868800, 
        "  ,", -653250495313327030272],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2.1399999999999295`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2.1399999999999295, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]18\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 18, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]18\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-6544830296987451260928\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]9853769123069764042752\),
      SequenceForm[ 
      "f[", 18, ",0]=", -6544830296987451260928, "  ,", 
        9853769123069764042752],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2.5939999999999372`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2.5939999999999372, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]19\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 19, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]19\[InvisibleSpace]",0]="\
\[InvisibleSpace]376273107432492117000192\[InvisibleSpace]"  ,"\
\[InvisibleSpace]1452738642379404158697472\),
      SequenceForm[ 
      "f[", 19, ",0]=", 376273107432492117000192, "  ,", 
        1452738642379404158697472],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3.17199999999994`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3.1719999999999402, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]20\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 20, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]20\[InvisibleSpace]",0]="\
\[InvisibleSpace]8418830668423799483400192\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-62579784656099821567868928\)\),
      SequenceForm[ 
      "f[", 20, ",0]=", 8418830668423799483400192, 
        "  ,", -62579784656099821567868928],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3.7979999999999166`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3.7979999999999166, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]21\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 21, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]21\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-1275554198100570563049160704\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-3039555929536263809864302592\)\),
      SequenceForm[ 
      "f[", 21, ",0]=", -1275554198100570563049160704, 
        "  ,", -3039555929536263809864302592],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4.579999999999899`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4.5799999999998988, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]22\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 22, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]22\[InvisibleSpace]",0]="\
\[InvisibleSpace]4849757960451296718955216896\[InvisibleSpace]"  ,"\
\[InvisibleSpace]297646323745891881364425277440\),
      SequenceForm[ 
      "f[", 22, ",0]=", 4849757960451296718955216896, "  ,", 
        297646323745891881364425277440],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5.454999999999899`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5.4549999999998988, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]23\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 23, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]23\[InvisibleSpace]",0]="\
\[InvisibleSpace]4334133664799795178835028213760\[InvisibleSpace]"  ,"\
\[InvisibleSpace]3518906202392777048163480502272\),
      SequenceForm[ 
      "f[", 23, ",0]=", 4334133664799795178835028213760, "  ,", 
        3518906202392777048163480502272],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6.531999999999925`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6.5319999999999254, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]24\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 24, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]24\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-136234016839667982400683604180992\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-1345976140785769933128287662374912\)\),
      SequenceForm[ 
      "f[", 24, ",0]=", -136234016839667982400683604180992, 
        "  ,", -1345976140785769933128287662374912],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(7.704999999999899`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 7.7049999999998988, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]25\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 25, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]25\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-14311529233774938923876091911208960\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]23902631593381961573054683526725632\),
      SequenceForm[ 
      "f[", 25, ",0]=", -14311529233774938923876091911208960, "  ,", 
        23902631593381961573054683526725632],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(9.125999999999863`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 9.1259999999998627, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]26\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 26, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]26\[InvisibleSpace]",0]="\
\[InvisibleSpace]1044684099231159033618883355797880832\[InvisibleSpace]"  ,"\
\[InvisibleSpace]5917983970656524856827332960978993152\),
      SequenceForm[ 
      "f[", 26, ",0]=", 1044684099231159033618883355797880832, "  ,", 
        5917983970656524856827332960978993152],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(10.688999999999908`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 10.688999999999908, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]27\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 27, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]27\[InvisibleSpace]",0]="\
\[InvisibleSpace]38761464793496762096325783193229721600\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-317611431772968659954419416449803091968\)\),
      SequenceForm[ 
      "f[", 27, ",0]=", 38761464793496762096325783193229721600, 
        "  ,", -317611431772968659954419416449803091968],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(12.548999999999893`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 12.548999999999893, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]28\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 28, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]28\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-6833828574515857109370652195393175027712\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-23569545759769116271686637529198099431424\)\),
      SequenceForm[ 
      "f[", 28, ",0]=", -6833828574515857109370652195393175027712, 
        "  ,", -23569545759769116271686637529198099431424],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(14.594999999999914`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 14.594999999999914, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]29\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 29, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]29\[InvisibleSpace]",0]="\
\[InvisibleSpace]2656171239265290296636422929465842073600\[InvisibleSpace]"  \
,"\[InvisibleSpace]2782423053800207006199821248551864099667968\),
      SequenceForm[ 
      "f[", 29, ",0]=", 2656171239265290296636422929465842073600, "  ,", 
        2782423053800207006199821248551864099667968],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(17.01699999999991`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 17.016999999999911, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]30\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 30, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]30\[InvisibleSpace]",0]="\
\[InvisibleSpace]42352957383844913337663331733950125752451072\[InvisibleSpace]\
"  ,"\[InvisibleSpace]57615188795550821921507123832100691044728832\),
      SequenceForm[ 
      "f[", 30, ",0]=", 42352957383844913337663331733950125752451072, "  ,", 
        57615188795550821921507123832100691044728832],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(19.656999999999925`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 19.656999999999925, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]31\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 31, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]31\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-1523449458066080203428364954681736084544552960\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-21937305062148566448416707008983737521496129536\)\),
      SequenceForm[ 
      "f[", 31, ",0]=", -1523449458066080203428364954681736084544552960, 
        "  ,", -21937305062148566448416707008983737521496129536],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(22.765999999999934`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 22.765999999999934, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]32\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 32, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]32\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-245935086101074517927920734761781993664564690944\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]396784909864540946948943159354609283470377091072\),
      SequenceForm[ 
      "f[", 32, ",0]=", -245935086101074517927920734761781993664564690944, 
        "  ,", 396784909864540946948943159354609283470377091072],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(26.124999999999915`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 26.124999999999915, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]33\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 33, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]33\[InvisibleSpace]",0]="\
\[InvisibleSpace]20930949343470648857935054350250107046367336595456\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]162164971621525579722564749008062411868443613593600\),
      SequenceForm[ 
      "f[", 33, ",0]=", 20930949343470648857935054350250107046367336595456, 
        "  ,", 162164971621525579722564749008062411868443613593600],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(30.108999999999952`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 30.108999999999952, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]34\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 34, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]34\[InvisibleSpace]",0]="\
\[InvisibleSpace]1174923844409351450088104350219767705355614230151168\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-9979505359897813257955200236874799929783617325105152\)\)\
,
      SequenceForm[ 
      "f[", 34, ",0]=", 1174923844409351450088104350219767705355614230151168, 
        "  ,", -9979505359897813257955200236874799929783617325105152],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(34.37399999999994`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 34.373999999999938, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]35\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 35, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]35\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-227943074254441546923556175644151956431349183256985600\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-1067580885618187664242781024760077976028540405114994688\
\)\),
      SequenceForm[ 
      "f[", 35, 
        ",0]=", -227943074254441546923556175644151956431349183256985600, 
        "  ,", -1067580885618187664242781024760077976028540405114994688],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(39.3899999999999`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 39.389999999999901, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]36\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 36, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]36\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-1281678495922317701710191153225474339753945088451936256\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]142481459921087707374392506647225603190928997693930864640\)\
,
      SequenceForm[ 
      "f[", 36, 
        ",0]=", -1281678495922317701710191153225474339753945088451936256, 
        "  ,", 142481459921087707374392506647225603190928997693930864640],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(44.77999999999989`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 44.779999999999887, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]37\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 37, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]37\[InvisibleSpace]",0]="\
\[InvisibleSpace]2266047800138506515865729998417937902453911392277967667200\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]4670439210793865785718691687979914099707964147039706546176\
\),
      SequenceForm[ 
      "f[", 37, ",0]=", 
        2266047800138506515865729998417937902453911392277967667200, "  ,", 
        4670439210793865785718691687979914099707964147039706546176],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(51.06099999999989`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 51.060999999999893, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]38\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 38, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]38\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
86486161454238815200097712902247170135823881623376486203392\)\[InvisibleSpace]\
"  ,"\[InvisibleSpace]\(-\
1754768998172227844179312593049973000991949130936225428930560\)\),
      SequenceForm[ 
      "f[", 38, 
        ",0]=", -86486161454238815200097712902247170135823881623376486203392, 
        "  ,", -1754768998172227844179312593049973000991949130936225428930560]\
,
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(57.794999999999874`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 57.794999999999874, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]39\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 39, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]39\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
20657915491857003061594495544458077293039976233707223855923200\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
28158472751363813265382723045412936624825437220510145580105728\),
      SequenceForm[ 
      "f[", 39, 
        ",0]=", -\
20657915491857003061594495544458077293039976233707223855923200, "  ,", 
        28158472751363813265382723045412936624825437220510145580105728],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(65.6689999999999`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 65.668999999999897, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]40\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 40, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]40\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
1946912919732873911845493141329508756529274323063113495177330688\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
19776846550771119465621210165355939595922968912404245337180471296\),
      SequenceForm[ 
      "f[", 40, ",0]=", 
        1946912919732873911845493141329508756529274323063113495177330688, 
        "  ,", 197768465507711194656212101653559395959229689124042453371804712\
96],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(74.02999999999989`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 74.029999999999887, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]41\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 41, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]41\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
156155312996398794073267169061045210137933353457843963769944801280\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
1322771698546706373652890666338034315980785723562261973227664310272\)\),
      SequenceForm[ 
      "f[", 41, ",0]=", 
        156155312996398794073267169061045210137933353457843963769944801280, 
        "  ,", -13227716985467063736528906663380343159807857235622619732276643\
10272],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(83.71799999999993`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 83.717999999999932, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]42\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 42, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]42\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
32281903180481280996933137103014074652783386375751111789174625140736\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
196838235555036752636586252819737665876411116639423535826845386670080\)\),
      SequenceForm[ 
      "f[", 42, 
        ",0]=", -\
32281903180481280996933137103014074652783386375751111789174625140736, 
        "  ,", -19683823555503675263658625281973766587641111663942353582684538\
6670080],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(93.98299999999986`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 93.982999999999862, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]43\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 43, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]43\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
464712930674530055348178506766342199783785343710087513131514524073984\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
28553490140531669511182412988200092412838475812582745945137940818558976\),
      SequenceForm[ 
      "f[", 43, 
        ",0]=", -\
464712930674530055348178506766342199783785343710087513131514524073984, "  ,", 
        2855349014053166951118241298820009241283847581258274594513794081855897\
6],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(105.8109999999999`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 105.81099999999989, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]44\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 44, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]44\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
474644443353661164303912148637567340503511836361845678997624392496709632\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
1381881720126553966545238925545200931239222644535314062766068568156012544\),
      SequenceForm[ 
      "f[", 44, ",0]=", 
        4746444433536611643039121486375673405035118363618456789976243924967096\
32, "  ,", 
        1381881720126553966545238925545200931239222644535314062766068568156012\
544],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(118.2329999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 118.23299999999981, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]45\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 45, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]45\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
18064439150116349083688493562970976406436667953359512401719871309611008000\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
511572067480899938031916106102284939592391304627837183610520260776172716032\)\
\),
      SequenceForm[ 
      "f[", 45, 
        ",0]=", -\
18064439150116349083688493562970976406436667953359512401719871309611008000, 
        "  ,", -51157206748089993803191610610228493959239130462783718361052026\
0776172716032],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(132.4209999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 132.42099999999979, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]46\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 46, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]46\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
6306891693710330559446446318295503226968915545803410523645501734152277327872\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
5925290222990561359671061391953859575639665545177930155977478693367371005952\)\
,
      SequenceForm[ 
      "f[", 46, 
        ",0]=", -\
6306891693710330559446446318295503226968915545803410523645501734152277327872, 
        "  ,", 592529022299056135967106139195385957563966554517793015597747869\
3367371005952],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(147.32699999999986`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 147.32699999999986, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]47\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 47, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]47\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
635206417036094753866579035947623705165929009307202625241170441005740358369280\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
823330768086847594512765784108157023696883747733024943252549706234372074084761\
6\),
      SequenceForm[ 
      "f[", 47, ",0]=", 
        6352064170360947538665790359476237051659290093072026252411704410057403\
58369280, "  ,", 
        8233307680868475945127657841081570236968837477330249432525497062343720\
740847616],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(164.5139999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 164.51399999999981, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]48\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 48, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]48\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
700796705213196884893459448318647436914372174284524828973953002516633441145978\
88\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
575084913620217505085407958085835622454221835059651813380203271366979682786344\
960\)\),
      SequenceForm[ 
      "f[", 48, ",0]=", 
        7007967052131968848934594483186474369143721742845248289739530025166334\
4114597888, 
        "  ,", -57508491362021750508540795808583562245422183505965181338020327\
1366979682786344960],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(182.59299999999988`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 182.59299999999988, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]49\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 49, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]49\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
151171816614354662394533569211982434714108031430197167053237409848657681989815\
50080\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
116477712311787924405101521844795532802148091568160660600629122787583622554339\
770368\)\),
      SequenceForm[ 
      "f[", 49, 
        ",0]=", -\
151171816614354662394533569211982434714108031430197167053237409848657681989815\
50080, "  ,", \
-11647771231178792440510152184479553280214809156816066060062912278758362255433\
9770368],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(203.2959999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 203.29599999999979, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]50\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 50, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]50\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
395267566375991070737855538793782845556307798366197176394648639663849321021900\
324864\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
178765002341823882907828483920405196251210655247411461565241797991097803018004\
60517376\),
      SequenceForm[ 
      "f[", 50, 
        ",0]=", -\
395267566375991070737855538793782845556307798366197176394648639663849321021900\
324864, "  ,", 
        1787650023418238829078284839204051962512106552474114615652417979910978\
0301800460517376],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(225.07699999999986`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 225.07699999999986, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]51\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 51, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]51\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
310896807661146498657143753180145579216297533049303515251854229909492168932441\
534234624\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
121596510853608109369392767538480546008926984770438002270141121105420394235305\
3031596032\),
      SequenceForm[ 
      "f[", 51, ",0]=", 
        3108968076611464986571437531801455792162975330493035152518542299094921\
68932441534234624, "  ,", 
        1215965108536081093693927675384805460089269847704380022701411211054203\
942353053031596032],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(249.78099999999986`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 249.78099999999986, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]52\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 52, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]52\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
110842369711817084522509938466206081030258005505126765220479470257078376862821\
69238945792\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
443408835403474307058090771654453684461083636906204679160735327841477838479893\
438796922880\)\),
      SequenceForm[ 
      "f[", 52, 
        ",0]=", -\
110842369711817084522509938466206081030258005505126765220479470257078376862821\
69238945792, 
        "  ,", -44340883540347430705809077165445368446108363690620467916073532\
7841477838479893438796922880],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(275.5769999999999`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 275.57699999999988, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]53\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 53, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]53\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
571391163738899478441132509438077003616804384881108512170373920173810265232707\
1732228685824\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
204093026553403864960871811586862131346979650161324412602372407382287730974639\
8688958218240\),
      SequenceForm[ 
      "f[", 53, 
        ",0]=", -\
571391163738899478441132509438077003616804384881108512170373920173810265232707\
1732228685824, "  ,", 
        2040930265534038649608718115868621313469796501613244126023724073822877\
309746398688958218240],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(304.7499999999999`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 304.74999999999989, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]54\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 54, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]54\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
598493363581509828766715543163789299935184795908157220060770094567078205411751\
517273848807424\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
972427206970424839001113099470546370040386258771244890037843405054563219552114\
2738616187879424\),
      SequenceForm[ 
      "f[", 54, ",0]=", 
        5984933635815098287667155431637892999351847959081572200607700945670782\
05411751517273848807424, "  ,", 
        9724272069704248390011130994705463700403862587712448900378434050545632\
195521142738616187879424],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(335.3589999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 335.35899999999981, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]55\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 55, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]55\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
884966951307727253559857801758056866279925376712474476600500626751952969746717\
87966028572524544\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
685816004634916439306397741835464560335569691499888188314875022380922644948455\
170351242776936448\)\),
      SequenceForm[ 
      "f[", 55, ",0]=", 
        8849669513077272535598578017580568662799253767124744766005006267519529\
6974671787966028572524544, 
        "  ,", -68581600463491643930639774183546456033556969149988818831487502\
2380922644948455170351242776936448],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(369.76599999999996`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 369.76599999999996, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]56\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 56, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]56\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
196225752245512032913506685233592309830682696410848184315183542295804262308357\
02594794361941131264\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
186896737148685050809457535905509193933950606161609051626400322767958566005451\
810258263163461959680\)\),
      SequenceForm[ 
      "f[", 56, 
        ",0]=", -\
196225752245512032913506685233592309830682696410848184315183542295804262308357\
02594794361941131264, 
        "  ,", -18689673714868505080945753590550919393395060616160905162640032\
2767958566005451810258263163461959680],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(405.828`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 405.82799999999997, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]57\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 57, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]57\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
807686934005714230423521151736860495518210639892941639903119091694986454321494\
458803306777748176896\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
297440880465685755806931724860421739101939263076036848671807048837143579714208\
16967575886866210095104\),
      SequenceForm[ 
      "f[", 57, 
        ",0]=", -\
807686934005714230423521151736860495518210639892941639903119091694986454321494\
458803306777748176896, "  ,", 
        2974408804656857558069317248604217391019392630760368486718070488371435\
7971420816967575886866210095104],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(446.46900000000005`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 446.46900000000005, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]58\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 58, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]58\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
542052972328945245220544356774723291145742612076292455886059837541863236436701\
281429700323319031529472\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
274402447411227135256362907224174437701404542629873543335365368806919671345072\
5005915447526067472957440\),
      SequenceForm[ 
      "f[", 58, ",0]=", 
        5420529723289452452205443567747232911457426120762924558860598375418632\
36436701281429700323319031529472, "  ,", 
        2744024474112271352563629072241744377014045426298735433353653688069196\
713450725005915447526067472957440],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(488.8280000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 488.82800000000009, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]59\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 59, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]59\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
167582332481746908063213145396965724983026126683308770056442649137462663647296\
18828788124741064672149504\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
985205595609569718364951026909215383083080768012275447957284397495069278680640\
624448226022649656898486272\)\),
      SequenceForm[ 
      "f[", 59, 
        ",0]=", -\
167582332481746908063213145396965724983026126683308770056442649137462663647296\
18828788124741064672149504, 
        "  ,", -98520559560956971836495102690921538308308076801227544795728439\
7495069278680640624448226022649656898486272],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(536.234`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 536.23400000000004, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]60\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 60, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]60\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
132532654926690877153718394538083236709558347457898420182952918146150882376608\
22749233390775515475735478272\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
495037184727961955449905109574604049319991279759272265857707565037780791238822\
8889906766767292125838049280\)\),
      SequenceForm[ 
      "f[", 60, 
        ",0]=", -\
132532654926690877153718394538083236709558347457898420182952918146150882376608\
22749233390775515475735478272, 
        "  ,", -49503718472796195544990510957460404931999127975927226585770756\
50377807912388228889906766767292125838049280],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(585.875`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 585.875, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]61\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 61, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]61\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
141126825730908907786081079996402592808960149579274960004902187644160609860584\
7970155667325705117829768937472\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
284264479274048324685807663844447804278729945673178009431754328063596437496184\
43873046132154587086087690125312\),
      SequenceForm[ 
      "f[", 61, ",0]=", 
        1411268257309089077860810799964025928089601495792749600049021876441606\
098605847970155667325705117829768937472, "  ,", 
        2842644792740483246858076638444478042787299456731780094317543280635964\
3749618443873046132154587086087690125312],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(641.0000000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 641.00000000000011, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]62\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 62, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]62\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
274850968437260804764778038253041739164111172441290654741819669646457306205799\
622089555293704608291569583259648\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
196065193368709905317122352522524223822930929397679583775537441368747987454681\
4366558387043472382657222464765952\)\),
      SequenceForm[ 
      "f[", 62, ",0]=", 
        2748509684372608047647780382530417391641111724412906547418196696464573\
06205799622089555293704608291569583259648, 
        "  ,", -19606519336870990531712235252252422382293092939767958377553744\
13687479874546814366558387043472382657222464765952],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(698.1870000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 698.18700000000013, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]63\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 63, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]63\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
619190188587160201557605482027588966061925826059815714276300483270047212685422\
24528840324242769480885621202354176\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
717029785792235354185562299256594498700433546857119381346528863805554370255125\
677672724135412531296600612346527744\)\),
      SequenceForm[ 
      "f[", 63, 
        ",0]=", -\
619190188587160201557605482027588966061925826059815714276300483270047212685422\
24528840324242769480885621202354176, 
        "  ,", -71702978579223535418556229925659449870043354685711938134652886\
3805554370255125677672724135412531296600612346527744],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(762.1240000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 762.12400000000014, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]64\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 64, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]64\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
370305234407523381033816521556619865854489894668272940029544534609573720429524\
5434481668343533658755430514392301568\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
116435256079667569654719938061276338983862522421721990485858005835028885746180\
680548481178034553189472200646973194240\),
      SequenceForm[ 
      "f[", 64, 
        ",0]=", -\
370305234407523381033816521556619865854489894668272940029544534609573720429524\
5434481668343533658755430514392301568, "  ,", 
        1164352560796675696547199380612763389838625224217219904858580058350288\
85746180680548481178034553189472200646973194240],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(828.4050000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 828.40500000000009, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]65\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 65, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]65\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
222834733564069496038119105789415414664151013395096072278354420047295886830050\
5646996666519729509596238334496977453056\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
141924332149400415667970743273528724335421395615763900225102204148738380172109\
32791826863523646125179682989480104427520\),
      SequenceForm[ 
      "f[", 65, ",0]=", 
        2228347335640694960381191057894154146641510133950960722783544200472958\
868300505646996666519729509596238334496977453056, "  ,", 
        1419243321494004156679707432735287243354213956157639002251022041487383\
8017210932791826863523646125179682989480104427520],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(902.1559999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 902.15599999999984, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]66\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 66, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]66\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
530007854965087021324617144817464157492312163488533188317759195224739325063172\
33113739590264233763404413020930215772160\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
501271239232429023929634798148848707539628567082984495910422239800785785012482\
3861206991378347763308497994593352158281728\)\),
      SequenceForm[ 
      "f[", 66, 
        ",0]=", -\
530007854965087021324617144817464157492312163488533188317759195224739325063172\
33113739590264233763404413020930215772160, 
        "  ,", -50127123923242902392963479814884870753962856708298449591042223\
98007857850124823861206991378347763308497994593352158281728],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(978.4379999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 978.43799999999976, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]67\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 67, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]67\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
703392156842292585661095223740740928760729687552968127528008966745741070071513\
77754739955046915007963212413096546470461440\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
876193534959908151549737353185988223052654595693561749962507460887834654706672\
26375997126760310259735411948763237482233856\)\),
      SequenceForm[ 
      "f[", 67, 
        ",0]=", -\
703392156842292585661095223740740928760729687552968127528008966745741070071513\
77754739955046915007963212413096546470461440, 
        "  ,", -87619353495990815154973735318598822305265459569356174996250746\
088783465470667226375997126760310259735411948763237482233856],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1063.3739999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1063.3739999999998, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]68\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 68, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]68\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
745928798203606155720382486559336037730727453995261768298437026040561442293075\
6230460912510178574832514820836009933424033792\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
185186861033262294229477282895906268394706507862861904423192055670784145161582\
206000162089438330347556696520916286622488592384\),
      SequenceForm[ 
      "f[", 68, ",0]=", 
        7459287982036061557203824865593360377307274539952617682984370260405614\
422930756230460912510178574832514820836009933424033792, "  ,", 
        1851868610332622942294772828959062683947065078628619044231920556707841\
45161582206000162089438330347556696520916286622488592384],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1151.1879999999996`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1151.1879999999996, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]69\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 69, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]69\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
189296599745117211068366803185507416635784908558511594186406049878867313880676\
5992008475734750749949905526924357244663558569984\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
120754997931585830739839231876771894949991499490420145655817623283997264778136\
10054687387922776551383524120663647047013975982080\)\),
      SequenceForm[ 
      "f[", 69, ",0]=", 
        1892965997451172110683668031855074166357849085585115941864060498788673\
138806765992008475734750749949905526924357244663558569984, 
        "  ,", -12075499793158583073983923187677189494999149949042014565581762\
328399726477813610054687387922776551383524120663647047013975982080],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1248.4689999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1248.4689999999998, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]70\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 70, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]70\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
429124174732912035156122393710435859499670246411528698260174519473366602340167\
256235009043659707428258345740326870192743310688256\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
596583965292969463123988119399150883209273452507344339332962822981430920231858\
2847789867942569216903630797409014817865209894404096\)\),
      SequenceForm[ 
      "f[", 70, 
        ",0]=", -\
429124174732912035156122393710435859499670246411528698260174519473366602340167\
256235009043659707428258345740326870192743310688256, 
        "  ,", -59658396529296946312398811939915088320927345250734433933296282\
29814309202318582847789867942569216903630797409014817865209894404096],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1349.1729999999995`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1349.1729999999995, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]71\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 71, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]71\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
354242871899162956243490229664332062685529177261347691094383220140320848278051\
94675082809443854215657569256842197309841814298034176\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
974871632454245466832571152121328253393869243205962945242527385414460061493759\
178805582403665375531296009512845314020733038471675904\),
      SequenceForm[ 
      "f[", 71, 
        ",0]=", -\
354242871899162956243490229664332062685529177261347691094383220140320848278051\
94675082809443854215657569256842197309841814298034176, "  ,", 
        9748716324542454668325711521213282533938692432059629452425273854144600\
61493759178805582403665375531296009512845314020733038471675904],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1461.0009999999997`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1461.0009999999997, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]72\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 72, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]72\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
196496234636848954380960346230714752266203995735223440285590237779074323823896\
25059084267290587311144165220380102380978936842853285888\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
154015310141262506317229971563208423175967574722705584098113741673207516115151\
187276045555856568061637090753495544217775792936800223232\),
      SequenceForm[ 
      "f[", 72, ",0]=", 
        1964962346368489543809603462307147522662039957352234402855902377790743\
2382389625059084267290587311144165220380102380978936842853285888, "  ,", 
        1540153101412625063172299715632084231759675747227055840981137416732075\
16115151187276045555856568061637090753495544217775792936800223232],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1576.3609999999996`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1576.3609999999996, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]73\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 73, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]73\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
278159834810663645642921065380562972235550553816668571839907850048607201406999\
159882930940280770181197599262984766277273919913247899648\)\[InvisibleSpace]" \
 ,"\[InvisibleSpace]\(-\
534414233348125200292230980962830571880948920351567371550120184015732750451428\
77946660165781588380621577249582410891955687140767492472832\)\),
      SequenceForm[ 
      "f[", 73, 
        ",0]=", -\
278159834810663645642921065380562972235550553816668571839907850048607201406999\
159882930940280770181197599262984766277273919913247899648, 
        "  ,", -53441423334812520029223098096283057188094892035156737155012018\
401573275045142877946660165781588380621577249582410891955687140767492472832],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1703.4699999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1703.4699999999998, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]74\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 74, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]74\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
781953053716686848644080999758514639553164028723776017255915233528629647515931\
245407936993203299382057757430642756635190150053391755116544\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
176334979266023470721343238425663487713465060710689057576673942540837025622561\
4240504122380062376770662434786120900315796052519716172857344\)\),
      SequenceForm[ 
      "f[", 74, 
        ",0]=", -\
781953053716686848644080999758514639553164028723776017255915233528629647515931\
245407936993203299382057757430642756635190150053391755116544, 
        "  ,", -17633497926602347072134323842566348771346506071068905757667394\
25408370256225614240504122380062376770662434786120900315796052519716172857344]\
,
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1834.0959999999995`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1834.0959999999995, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]75\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 75, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]75\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
809292300704867458517566252434048482905600441432450338452030120745477093182536\
00734341929182597749160416725335729241987850969511540113276928\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
247399635026732112108781195528911796588440282207127907516219652146151461935403\
3921101238490039348803227909760064652324199387370375075644571648\),
      SequenceForm[ 
      "f[", 75, ",0]=", 
        8092923007048674585175662524340484829056004414324503384520301207454770\
9318253600734341929182597749160416725335729241987850969511540113276928, "  ,",
         247399635026732112108781195528911796588440282207127907516219652146151\
4619354033921101238490039348803227909760064652324199387370375075644571648],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1978.3459999999995`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1978.3459999999995, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]76\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 76, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]76\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
266317617077203907127260749089669761499586787757692895681938343577290423585319\
07463795339368134403297971916053580146693089783892104343392878592\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
146495139617720329293905498533448078335874264525340190911635814711390248558672\
664482026428345067760515245279139004148603697652714879092279738368\)\),
      SequenceForm[ 
      "f[", 76, ",0]=", 
        2663176170772039071272607490896697614995867877576928956819383435772904\
2358531907463795339368134403297971916053580146693089783892104343392878592, 
        "  ,", -14649513961772032929390549853344807833587426452534019091163581\
471139024855867266448202642834506776051524527913900414860369765271487909227973\
8368],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2126.8929999999996`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2126.8929999999996, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]77\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 77, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]77\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
602381305637493573973970523460924268470069483323412420025241623339524755688758\
8480771738979950786848794499863686499194183092276731615410242191360\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
995797095231454531343632842111520966623361018984816143732139110418226735901103\
25234002227829924588500156132328077318808391154054682133062999867392\)\),
      SequenceForm[ 
      "f[", 77, 
        ",0]=", -\
602381305637493573973970523460924268470069483323412420025241623339524755688758\
8480771738979950786848794499863686499194183092276731615410242191360, 
        "  ,", -99579709523145453134363284211152096662336101898481614373213911\
041822673590110325234002227829924588500156132328077318808391154054682133062999\
867392],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2291.0969999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2291.0969999999998, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]78\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 78, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]78\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
662665866190754293341591915761753320399309098256815996999161968930533463676414\
642874556610867184805685181337589591159099037465971491753693500407808\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
161685377024389337509655643676597938962030483380256274072834209200266783161082\
41392070488197502972084596808338545616283930166718243156054869689761792\),
      SequenceForm[ 
      "f[", 78, 
        ",0]=", -\
662665866190754293341591915761753320399309098256815996999161968930533463676414\
642874556610867184805685181337589591159099037465971491753693500407808, "  ,", 
        1616853770243893375096556436765979389620304833802562740728342092002667\
831610824139207048819750297208459680833854561628393016671824315605486968976179\
2],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2459.4249999999997`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2459.4249999999997, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]79\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 79, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]79\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
344504830731177494495704322822526212137070822134140454036366864200707256951740\
343975544965627795071351236580209058710157880468406601446113785740787712\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
326545133060053515154438434412663552280167380620290385257073307071450047215792\
3827839181138353931478112142771744114311922554935330760026601517714767872\),
      SequenceForm[ 
      "f[", 79, ",0]=", 
        3445048307311774944957043228225262121370708221341404540363668642007072\
569517403439755449656277950713512365802090587101578804684066014461137857407877\
12, "  ,", 
        3265451330600535151544384344126635522801673806202903852570733070714500\
472157923827839181138353931478112142771744114311922554935330760026601517714767\
872],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2645.1269999999995`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2645.1269999999995, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]80\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 80, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]80\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
650142016138677374272084456765329267875431493267607132339807821447171455175033\
281264709234814300093424942591650548954608127871371821375442009255313408\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
111118030079190874113249934485665808337710322621048116596881320460771813393757\
7145893165760183332167112688065880064080318863243704217735734942245110939648\)\
\),
      SequenceForm[ 
      "f[", 80, 
        ",0]=", -\
650142016138677374272084456765329267875431493267607132339807821447171455175033\
281264709234814300093424942591650548954608127871371821375442009255313408, 
        "  ,", -11111803007919087411324993448566580833771032262104811659688132\
046077181339375771458931657601833321671126880658800640803188632437042177357349\
42245110939648],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2836.6119999999996`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2836.6119999999996, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]81\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 81, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]81\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
169546045758361366095037819530949976514239933970425093722437355442292249097256\
23219181987270871718249784892557428829569035576022127296713346725754416660480\
\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
576432051547709620996478921479471661467459375808545103875116837112362538849703\
94060919685468944858959488971630991188341842656736531910471453892288649887744\
\)\),
      SequenceForm[ 
      "f[", 81, 
        ",0]=", -\
169546045758361366095037819530949976514239933970425093722437355442292249097256\
23219181987270871718249784892557428829569035576022127296713346725754416660480,
         "  ,", -\
576432051547709620996478921479471661467459375808545103875116837112362538849703\
94060919685468944858959488971630991188341842656736531910471453892288649887744]\
,
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3045.8309999999997`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3045.8309999999997, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]82\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 82, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]82\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
167612788305387371787067938300392374208455767446324924689644510261050568683527\
782421846385063400972933041433452890965125792973115911888332525237235800761958\
4\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
633492609234771803443655085755695648575078784892691572235938965005334376356578\
142451630488862008900712641707930880700571201711581354276261438066402805699051\
52\),
      SequenceForm[ 
      "f[", 82, ",0]=", 
        1676127883053873717870679383003923742084557674463249246896445102610505\
686835277824218463850634009729330414334528909651257929731159118883325252372358\
007619584, "  ,", 
        6334926092347718034436550857556956485750787848926915722359389650053343\
763565781424516304888620089007126417079308807005712017115813542762614380664028\
0569905152],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(3263.144`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3263.1439999999998, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]83\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 83, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]83\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
715944697146481159740400892390221004541589959825398591526004496741671969188703\
021726372708607915222530362875752421112660195322990755012207469266655157938028\
544\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
322734692337029223360667532406934715992503556576818756710225779192725140058901\
910066200116910398497219356187837746924327946134456116931469008146213911288138\
9568\)\),
      SequenceForm[ 
      "f[", 83, ",0]=", 
        7159446971464811597404008923902210045415899598253985915260044967416719\
691887030217263727086079152225303628757524211126601953229907550122074692666551\
57938028544, 
        "  ,", -32273469233702922336066753240693471599250355657681875671022577\
919272514005890191006620011691039849721935618783774692432794613445611693146900\
81462139112881389568],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(3500.66`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3500.6599999999999, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]84\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 84, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]84\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
160309818888489760733381943927818443058079504565373418140689148017181392336414\
196151282863414481517519490698434649228988237153800459584941941811124971378910\
953472\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
312888955656132521710778185394553884636739928126714888589854092540294694736992\
381200025396635586947667125979459295651815655395736978124555685221959541744913\
8225152\)\),
      SequenceForm[ 
      "f[", 84, 
        ",0]=", -\
160309818888489760733381943927818443058079504565373418140689148017181392336414\
196151282863414481517519490698434649228988237153800459584941941811124971378910\
953472, "  ,", \
-31288895565613252171077818539455388463673992812671488858985409254029469473699\
238120002539663558694766712597945929565181565539573697812455568522195954174491\
38225152],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3745.7209999999995`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3745.7209999999995, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]85\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 85, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]85\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
229198060856925933903182005805633682387694871860828040924240888818811772428827\
388335207454211081318627715392709780827191094279814217178730394744353081976380\
03752960\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
498621389757753035529893594006103276880809233650995805852034704406644845344893\
152878492878960524141968753925581400147397478615495666781962074954159255280631\
769202688\),
      SequenceForm[ 
      "f[", 85, 
        ",0]=", -\
229198060856925933903182005805633682387694871860828040924240888818811772428827\
388335207454211081318627715392709780827191094279814217178730394744353081976380\
03752960, "  ,", 
        4986213897577530355298935940061032768808092336509958058520347044066448\
453448931528784928789605241419687539255814001473974786154956667819620749541592\
55280631769202688],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4013.6579999999985`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4013.6579999999985, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]86\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 86, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]86\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
112841003098048393809905769062786485474138768374622656063122664046055967537994\
394836947959738094906799145980846953404133700726428212167423083881113807877807\
16840615936\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
127545564065831160538369073869497075173169665143277011723821073175576434550009\
214077625275720638334495836186689371354202818534693477010137883987332106113241\
656510644224\),
      SequenceForm[ 
      "f[", 86, ",0]=", 
        1128410030980483938099057690627864854741387683746226560631226640460559\
675379943948369479597380949067991459808469534041337007264282121674230838811138\
0787780716840615936, "  ,", 
        1275455640658311605383690738694970751731696651432770117238210731755764\
345500092140776252757206383344958361866893713542028185346934770101378839873321\
06113241656510644224],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4289.454999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4289.4549999999981, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]87\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 87, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]87\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
149066771089697941460502479120945097720847626112216483449464506986507039140294\
582727572309202978816676276250094974877275953012407274076731846850967159460618\
660038574080\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
424694883252160863797204645305063656178469611906066650936089251793015508991494\
735947472325392855484875274048635600832859026050584080671336377054093223248920\
13003475517440\)\),
      SequenceForm[ 
      "f[", 87, ",0]=", 
        1490667710896979414605024791209450977208476261122164834494645069865070\
391402945827275723092029788166762762500949748772759530124072740767318468509671\
59460618660038574080, 
        "  ,", -42469488325216086379720464530506365617846961190606665093608925\
179301550899149473594747232539285548487527404863560083285902605058408067133637\
705409322324892013003475517440],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4590.299999999999`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4590.2999999999993, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]88\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 88, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]88\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
676040031453551326464970767939064243684201795527218741797260068610654591845728\
793138264795148108531700201103001106146887740529536517795501057888919404134544\
612809966092288\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
316410034586539915667409047487460565782985456233081696673885775773560270981820\
208426063219739925733879174594084579151997607704565406649802088071717272461399\
5842888095760384\)\),
      SequenceForm[ 
      "f[", 88, 
        ",0]=", -\
676040031453551326464970767939064243684201795527218741797260068610654591845728\
793138264795148108531700201103001106146887740529536517795501057888919404134544\
612809966092288, 
        "  ,", -31641003458653991566740904748746056578298545623308169667388577\
577356027098182020842606321973992573387917459408457915199760770456540664980208\
80717172724613995842888095760384],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4898.392999999999`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4898.3929999999991, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]89\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 89, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]89\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
622859989246743331491600616313178041630587464858676766511731782529553474200037\
372900769914468211426736481186853910108657958954319049796531466869450150443061\
60686766678343680\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
293977791935402636654778143836977581105082014459698911585107006857111063535261\
546528404831530428697458483669487724916523950792792838420251170498668109391351\
1105982693556355072\),
      SequenceForm[ 
      "f[", 89, ",0]=", 
        6228599892467433314916006163131780416305874648586767665117317825295534\
742000373729007699144682114267364811868539101086579589543190497965314668694501\
5044306160686766678343680, "  ,", 
        2939777919354026366547781438369775811050820144596989115851070068571110\
635352615465284048315304286974584836694877249165239507927928384202511704986681\
093913511105982693556355072],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5236.346999999999`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5236.3469999999988, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]90\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 90, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]90\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
347975149805725540637201803593150239458631552813249146245407590472477702050872\
722254957485322883015000858816027759055084499282119163282964972042767727509060\
58482455359501893632\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
118530254795643482579445802162868159041624002175644269838715453326845708586873\
721200074100380796746668249613719449044758020904073329173890733098314018138803\
800952499862176268288\)\),
      SequenceForm[ 
      "f[", 90, ",0]=", 
        3479751498057255406372018035931502394586315528132491462454075904724777\
020508727222549574853228830150008588160277590550844992821191632829649720427677\
2750906058482455359501893632, 
        "  ,", -11853025479564348257944580216286815904162400217564426983871545\
332684570858687372120007410038079674666824961371944904475802090407332917389073\
3098314018138803800952499862176268288],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5582.268999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5582.2689999999984, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]91\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 91, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]91\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
765411261972324724662806547445607135787344928817167598933330313096465434546676\
434741285539211543313719885683929998227954956552785590608277839059831595239559\
1689372709765576130560\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
175514478337397921942293371163467329131146215760966153043934456654607640209415\
579353169111996436258828178481844196598317398435767976905850652338499798846836\
163042469027951480406016\)\),
      SequenceForm[ 
      "f[", 91, 
        ",0]=", -\
765411261972324724662806547445607135787344928817167598933330313096465434546676\
434741285539211543313719885683929998227954956552785590608277839059831595239559\
1689372709765576130560, 
        "  ,", -17551447833739792194229337116346732913114621576096615304393445\
665460764020941557935316911199643625882817848184419659831739843576797690585065\
2338499798846836163042469027951480406016],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5957.925999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5957.9259999999977, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]92\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 92, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]92\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
139679739231553429261595904400620545928566413710274367046515265423188730246379\
344274338970555309735863787170750191315379450154021720932713181458779102109042\
9852915695952283725463552\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
271072092986949494420813073093937040418355821840544855663346709422625293203658\
300566466859527217293243056428789116102771742653226409185442321184205157603129\
07561261693460099480158208\),
      SequenceForm[ 
      "f[", 92, 
        ",0]=", -\
139679739231553429261595904400620545928566413710274367046515265423188730246379\
344274338970555309735863787170750191315379450154021720932713181458779102109042\
9852915695952283725463552, "  ,", 
        2710720929869494944208130730939370404183558218405448556633467094226252\
932036583005664668595272172932430564287891161027717426532264091854423211842051\
5760312907561261693460099480158208],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6346.034999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6346.034999999998, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]93\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 93, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]93\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
655506547250174011020945266794500385850936658219347939585184203054089006227208\
794296730817288326091328557713263251761931974876498815047705769823500059564657\
312759336750896616883355648\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
873606826341690196914975253036136875151929248884690337624649947538685918952147\
971939567269809263805067423683332725131271135807395765384705194369599119097915\
3769996842597584978818629632\),
      SequenceForm[ 
      "f[", 93, ",0]=", 
        6555065472501740110209452667945003858509366582193479395851842030540890\
062272087942967308172883260913285577132632517619319748764988150477057698235000\
59564657312759336750896616883355648, "  ,", 
        8736068263416901969149752530361368751519292488846903376246499475386859\
189521479719395672698092638050674236833327251312711358073957653847051943695991\
190979153769996842597584978818629632],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6763.207999999997`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6763.2079999999969, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]94\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 94, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]94\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
205694012487012272930278471849417715745367634292707938585584379823487652576122\
045074071921143690740513272347840590393346783662049714282628956708037139158317\
50410016637330874261535981568\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
283892435939411634438322312022844787991746528849302243011416008327551429719317\
790602794525748946418472005354046695374430391854549991764740917963393542940497\
1409462343220463379000340774912\)\),
      SequenceForm[ 
      "f[", 94, ",0]=", 
        2056940124870122729302784718494177157453676342927079385855843798234876\
525761220450740719211436907405132723478405903933467836620497142826289567080371\
3915831750410016637330874261535981568, 
        "  ,", -28389243593941163443832231202284478799174652884930224301141600\
832755142971931779060279452574894641847200535404669537443039185454999176474091\
79633935429404971409462343220463379000340774912],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(7197.629999999997`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 7197.6299999999974, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]95\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 95, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]95\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
471852928334399825757598546425679548786757519090338711094980104895962176931853\
993005558451505832645032564888662005941279423796685245590707296109729012864863\
47899029791904568848314980630528\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
287773861656534191953357507435114016924863067220370121207570049392975413079942\
984816592027119575391816434543520604092511211458310205305173670171573977887180\
708625643160892679351928648368128\)\),
      SequenceForm[ 
      "f[", 95, 
        ",0]=", -\
471852928334399825757598546425679548786757519090338711094980104895962176931853\
993005558451505832645032564888662005941279423796685245590707296109729012864863\
47899029791904568848314980630528, 
        "  ,", -28777386165653419195335750743511401692486306722037012120757004\
939297541307994298481659202711957539181643454352060409251121145831020530517367\
0171573977887180708625643160892679351928648368128],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(7663.160999999997`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 7663.1609999999973, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]96\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 96, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]96\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
392973271972199088512901524720634573284289488524130401163524422539663452615963\
860143127537198134051359354026680560941601665755633299044641540780625646869417\
7971439037347601889620846935277568\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
235843908119550303295231428514015743855011163484030858078069525084257171002910\
915422353887189958154133631835890635202541703608013315694742201063057189930899\
269078479416029567039062902868803584\),
      SequenceForm[ 
      "f[", 96, ",0]=", 
        3929732719721990885129015247206345732842894885241304011635244225396634\
526159638601431275371981340513593540266805609416016657556332990446415407806256\
468694177971439037347601889620846935277568, "  ,", 
        2358439081195503032952314285140157438550111634840308580780695250842571\
710029109154223538871899581541336318358906352025417036080133156947422010630571\
89930899269078479416029567039062902868803584],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(8145.8489999999965`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 8145.8489999999965, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]97\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 97, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]97\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
291846088122690609691164263489221661014839836328632082343724356928291207232244\
752597730219929897244947724259102891817192864222147300435970484410014160072686\
4309232441379747770309330197115043840\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
641947090506977782569883343386508763293029713841090649817959938683803297039005\
489723379576846505770297325619855421952110225163346436776351899299939856584187\
5009844988287285642493800436643921920\)\),
      SequenceForm[ 
      "f[", 97, ",0]=", 
        2918460881226906096911642634892216610148398363286320823437243569282912\
072322447525977302199298972449477242591028918171928642221473004359704844100141\
600726864309232441379747770309330197115043840, 
        "  ,", -64194709050697778256988334338650876329302971384109064981795993\
868380329703900548972337957684650577029732561985542195211022516334643677635189\
92999398565841875009844988287285642493800436643921920],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(8665.222999999996`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 8665.2229999999963, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]98\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 98, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]98\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
625677749983318566934817744417780100839028630230684525938422700295643932636739\
410004834293579712756682460363836752534316412483279268733491351298632217831365\
389175388140466171032721514727563329536\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
168063661532198124476970098121551452931921598971427316102543141399287566764404\
745844811261553640859429095996267205840392398648990597777639341897225976417102\
91612350449282558172276088672362407395328\)\),
      SequenceForm[ 
      "f[", 98, 
        ",0]=", -\
625677749983318566934817744417780100839028630230684525938422700295643932636739\
410004834293579712756682460363836752534316412483279268733491351298632217831365\
389175388140466171032721514727563329536, 
        "  ,", -16806366153219812447697009812155145293192159897142731610254314\
139928756676440474584481126155364085942909599626720584039239864899059777763934\
189722597641710291612350449282558172276088672362407395328],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(9203.426999999998`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 9203.4269999999979, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]99\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 99, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]99\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
143882055520981424469652626334460231960922160112176489552294091135771060763464\
563624318598303325365342180757020298269737403045426805230770930074521719483525\
192191044159407967583356137305875983368192\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
248132776733649619705530757250151359537979144895463391076279549976935116122237\
413244599205660444845072055318759570643121353789849313163171133772445797458403\
7795526351629345941651013587703811306160128\),
      SequenceForm[ 
      "f[", 99, 
        ",0]=", -\
143882055520981424469652626334460231960922160112176489552294091135771060763464\
563624318598303325365342180757020298269737403045426805230770930074521719483525\
192191044159407967583356137305875983368192, "  ,", 
        2481327767336496197055307572501513595379791448954633910762795499769351\
161222374132445992056604448450720553187595706431213537898493131631711337724457\
974584037795526351629345941651013587703811306160128],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(9569.785999999996`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 9569.7859999999964, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("Total time="\[InvisibleSpace]\(9569.785999999996`\ \
Second\)\),
      SequenceForm[ "Total time=", 
        Times[ 9569.7859999999964, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    \({\(-2\), 6, \(-12\), \(-108\), 1440, 5472, \(-332640\), 1088928, 
      121044480, \(-1815819264\), \(-57327215616\), 2180082690048, 
      24832651124736, \(-2874390511251456\), 13611014541692928, 
      4238058454992801792, \(-103741490229873868800\), \
\(-6544830296987451260928\), 376273107432492117000192, 
      8418830668423799483400192, \(-1275554198100570563049160704\), 
      4849757960451296718955216896, 
      4334133664799795178835028213760, \
\(-136234016839667982400683604180992\), \
\(-14311529233774938923876091911208960\), 
      1044684099231159033618883355797880832, 
      38761464793496762096325783193229721600, \
\(-6833828574515857109370652195393175027712\), 
      2656171239265290296636422929465842073600, 
      42352957383844913337663331733950125752451072, \
\(-1523449458066080203428364954681736084544552960\), \
\(-245935086101074517927920734761781993664564690944\), 
      20930949343470648857935054350250107046367336595456, 
      1174923844409351450088104350219767705355614230151168, \
\(-227943074254441546923556175644151956431349183256985600\), \
\(-1281678495922317701710191153225474339753945088451936256\), 
      2266047800138506515865729998417937902453911392277967667200, \
\(-86486161454238815200097712902247170135823881623376486203392\), \
\(-20657915491857003061594495544458077293039976233707223855923200\), 
      1946912919732873911845493141329508756529274323063113495177330688, 
      156155312996398794073267169061045210137933353457843963769944801280, \
\(-32281903180481280996933137103014074652783386375751111789174625140736\), \
\(-464712930674530055348178506766342199783785343710087513131514524073984\), 
      474644443353661164303912148637567340503511836361845678997624392496709632\
, \(-1806443915011634908368849356297097640643666795335951240171987130961100800\
0\), \(-6306891693710330559446446318295503226968915545803410523645501734152277\
327872\), 
      635206417036094753866579035947623705165929009307202625241170441005740358\
369280, 7007967052131968848934594483186474369143721742845248289739530025166334\
4114597888, \
\(-151171816614354662394533569211982434714108031430197167053237409848657681989\
81550080\), \
\(-395267566375991070737855538793782845556307798366197176394648639663849321021\
900324864\), 
      310896807661146498657143753180145579216297533049303515251854229909492168\
932441534234624, \
\(-110842369711817084522509938466206081030258005505126765220479470257078376862\
82169238945792\), \
\(-571391163738899478441132509438077003616804384881108512170373920173810265232\
7071732228685824\), 
      598493363581509828766715543163789299935184795908157220060770094567078205\
411751517273848807424, 
      884966951307727253559857801758056866279925376712474476600500626751952969\
74671787966028572524544, \
\(-196225752245512032913506685233592309830682696410848184315183542295804262308\
35702594794361941131264\), \
\(-807686934005714230423521151736860495518210639892941639903119091694986454321\
494458803306777748176896\), 
      542052972328945245220544356774723291145742612076292455886059837541863236\
436701281429700323319031529472, \
\(-167582332481746908063213145396965724983026126683308770056442649137462663647\
29618828788124741064672149504\), \
\(-132532654926690877153718394538083236709558347457898420182952918146150882376\
60822749233390775515475735478272\), 
      141126825730908907786081079996402592808960149579274960004902187644160609\
8605847970155667325705117829768937472, 
      274850968437260804764778038253041739164111172441290654741819669646457306\
205799622089555293704608291569583259648, \
\(-619190188587160201557605482027588966061925826059815714276300483270047212685\
42224528840324242769480885621202354176\), \
\(-370305234407523381033816521556619865854489894668272940029544534609573720429\
5245434481668343533658755430514392301568\), 
      222834733564069496038119105789415414664151013395096072278354420047295886\
8300505646996666519729509596238334496977453056, \
\(-530007854965087021324617144817464157492312163488533188317759195224739325063\
17233113739590264233763404413020930215772160\), \
\(-703392156842292585661095223740740928760729687552968127528008966745741070071\
51377754739955046915007963212413096546470461440\), 
      745928798203606155720382486559336037730727453995261768298437026040561442\
2930756230460912510178574832514820836009933424033792, 
      189296599745117211068366803185507416635784908558511594186406049878867313\
8806765992008475734750749949905526924357244663558569984, \
\(-429124174732912035156122393710435859499670246411528698260174519473366602340\
167256235009043659707428258345740326870192743310688256\), \
\(-354242871899162956243490229664332062685529177261347691094383220140320848278\
05194675082809443854215657569256842197309841814298034176\), 
      196496234636848954380960346230714752266203995735223440285590237779074323\
82389625059084267290587311144165220380102380978936842853285888, \
\(-278159834810663645642921065380562972235550553816668571839907850048607201406\
999159882930940280770181197599262984766277273919913247899648\), \
\(-781953053716686848644080999758514639553164028723776017255915233528629647515\
931245407936993203299382057757430642756635190150053391755116544\), 
      809292300704867458517566252434048482905600441432450338452030120745477093\
18253600734341929182597749160416725335729241987850969511540113276928, 
      266317617077203907127260749089669761499586787757692895681938343577290423\
58531907463795339368134403297971916053580146693089783892104343392878592, \
\(-602381305637493573973970523460924268470069483323412420025241623339524755688\
7588480771738979950786848794499863686499194183092276731615410242191360\), \
\(-662665866190754293341591915761753320399309098256815996999161968930533463676\
414642874556610867184805685181337589591159099037465971491753693500407808\), 
      344504830731177494495704322822526212137070822134140454036366864200707256\
951740343975544965627795071351236580209058710157880468406601446113785740787712\
, \(-6501420161386773742720844567653292678754314932676071323398078214471714551\
75033281264709234814300093424942591650548954608127871371821375442009255313408\
\), \(-16954604575836136609503781953094997651423993397042509372243735544229224\
909725623219181987270871718249784892557428829569035576022127296713346725754416\
660480\), 
      167612788305387371787067938300392374208455767446324924689644510261050568\
683527782421846385063400972933041433452890965125792973115911888332525237235800\
7619584, 715944697146481159740400892390221004541589959825398591526004496741671\
969188703021726372708607915222530362875752421112660195322990755012207469266655\
157938028544, \
\(-160309818888489760733381943927818443058079504565373418140689148017181392336\
414196151282863414481517519490698434649228988237153800459584941941811124971378\
910953472\), \
\(-229198060856925933903182005805633682387694871860828040924240888818811772428\
827388335207454211081318627715392709780827191094279814217178730394744353081976\
38003752960\), 
      112841003098048393809905769062786485474138768374622656063122664046055967\
537994394836947959738094906799145980846953404133700726428212167423083881113807\
87780716840615936, 
      149066771089697941460502479120945097720847626112216483449464506986507039\
140294582727572309202978816676276250094974877275953012407274076731846850967159\
460618660038574080, \
\(-676040031453551326464970767939064243684201795527218741797260068610654591845\
728793138264795148108531700201103001106146887740529536517795501057888919404134\
544612809966092288\), 
      622859989246743331491600616313178041630587464858676766511731782529553474\
200037372900769914468211426736481186853910108657958954319049796531466869450150\
44306160686766678343680, 
      347975149805725540637201803593150239458631552813249146245407590472477702\
050872722254957485322883015000858816027759055084499282119163282964972042767727\
50906058482455359501893632, \
\(-765411261972324724662806547445607135787344928817167598933330313096465434546\
676434741285539211543313719885683929998227954956552785590608277839059831595239\
5591689372709765576130560\), \
\(-139679739231553429261595904400620545928566413710274367046515265423188730246\
379344274338970555309735863787170750191315379450154021720932713181458779102109\
0429852915695952283725463552\), 
      655506547250174011020945266794500385850936658219347939585184203054089006\
227208794296730817288326091328557713263251761931974876498815047705769823500059\
564657312759336750896616883355648, 
      205694012487012272930278471849417715745367634292707938585584379823487652\
576122045074071921143690740513272347840590393346783662049714282628956708037139\
15831750410016637330874261535981568, \
\(-471852928334399825757598546425679548786757519090338711094980104895962176931\
853993005558451505832645032564888662005941279423796685245590707296109729012864\
86347899029791904568848314980630528\), 
      392973271972199088512901524720634573284289488524130401163524422539663452\
615963860143127537198134051359354026680560941601665755633299044641540780625646\
8694177971439037347601889620846935277568, 
      291846088122690609691164263489221661014839836328632082343724356928291207\
232244752597730219929897244947724259102891817192864222147300435970484410014160\
0726864309232441379747770309330197115043840, \
\(-625677749983318566934817744417780100839028630230684525938422700295643932636\
739410004834293579712756682460363836752534316412483279268733491351298632217831\
365389175388140466171032721514727563329536\), \
\(-143882055520981424469652626334460231960922160112176489552294091135771060763\
464563624318598303325365342180757020298269737403045426805230770930074521719483\
525192191044159407967583356137305875983368192\)}\)], "Print"],

Cell[BoxData[
    \({2, 6, 8, 112, 1632, \(-16608\), \(-238208\), 9144576, 
      23418368, \(-6148865024\), 61970092032, 
      5008926023680, \(-147858214871040\), \(-4246065610899456\), 
      304782023927758848, 1782848366002634752, \(-653250495313327030272\), 
      9853769123069764042752, 
      1452738642379404158697472, \(-62579784656099821567868928\), \
\(-3039555929536263809864302592\), 297646323745891881364425277440, 
      3518906202392777048163480502272, \
\(-1345976140785769933128287662374912\), 23902631593381961573054683526725632, 
      5917983970656524856827332960978993152, \
\(-317611431772968659954419416449803091968\), \
\(-23569545759769116271686637529198099431424\), 
      2782423053800207006199821248551864099667968, 
      57615188795550821921507123832100691044728832, \
\(-21937305062148566448416707008983737521496129536\), 
      396784909864540946948943159354609283470377091072, 
      162164971621525579722564749008062411868443613593600, \
\(-9979505359897813257955200236874799929783617325105152\), \
\(-1067580885618187664242781024760077976028540405114994688\), 
      142481459921087707374392506647225603190928997693930864640, 
      4670439210793865785718691687979914099707964147039706546176, \
\(-1754768998172227844179312593049973000991949130936225428930560\), 
      28158472751363813265382723045412936624825437220510145580105728, 
      19776846550771119465621210165355939595922968912404245337180471296, \
\(-1322771698546706373652890666338034315980785723562261973227664310272\), \
\(-196838235555036752636586252819737665876411116639423535826845386670080\), 
      28553490140531669511182412988200092412838475812582745945137940818558976,\
 1381881720126553966545238925545200931239222644535314062766068568156012544, \
\(-511572067480899938031916106102284939592391304627837183610520260776172716032\
\), 59252902229905613596710613919538595756396655451779301559774786933673710059\
52, 82333076808684759451276578410815702369688374773302494325254970623437207408\
47616, \(-\
575084913620217505085407958085835622454221835059651813380203271366979682786344\
960\), \(-\
116477712311787924405101521844795532802148091568160660600629122787583622554339\
770368\), 
      178765002341823882907828483920405196251210655247411461565241797991097803\
01800460517376, 
      121596510853608109369392767538480546008926984770438002270141121105420394\
2353053031596032, \
\(-443408835403474307058090771654453684461083636906204679160735327841477838479\
893438796922880\), 
      204093026553403864960871811586862131346979650161324412602372407382287730\
9746398688958218240, 
      972427206970424839001113099470546370040386258771244890037843405054563219\
5521142738616187879424, \
\(-685816004634916439306397741835464560335569691499888188314875022380922644948\
455170351242776936448\), \
\(-186896737148685050809457535905509193933950606161609051626400322767958566005\
451810258263163461959680\), 
      297440880465685755806931724860421739101939263076036848671807048837143579\
71420816967575886866210095104, 
      274402447411227135256362907224174437701404542629873543335365368806919671\
3450725005915447526067472957440, \
\(-985205595609569718364951026909215383083080768012275447957284397495069278680\
640624448226022649656898486272\), \
\(-495037184727961955449905109574604049319991279759272265857707565037780791238\
8228889906766767292125838049280\), 
      284264479274048324685807663844447804278729945673178009431754328063596437\
49618443873046132154587086087690125312, \
\(-196065193368709905317122352522524223822930929397679583775537441368747987454\
6814366558387043472382657222464765952\), \
\(-717029785792235354185562299256594498700433546857119381346528863805554370255\
125677672724135412531296600612346527744\), 
      116435256079667569654719938061276338983862522421721990485858005835028885\
746180680548481178034553189472200646973194240, 
      141924332149400415667970743273528724335421395615763900225102204148738380\
17210932791826863523646125179682989480104427520, \
\(-501271239232429023929634798148848707539628567082984495910422239800785785012\
4823861206991378347763308497994593352158281728\), \
\(-876193534959908151549737353185988223052654595693561749962507460887834654706\
67226375997126760310259735411948763237482233856\), 
      185186861033262294229477282895906268394706507862861904423192055670784145\
161582206000162089438330347556696520916286622488592384, \
\(-120754997931585830739839231876771894949991499490420145655817623283997264778\
13610054687387922776551383524120663647047013975982080\), \
\(-596583965292969463123988119399150883209273452507344339332962822981430920231\
8582847789867942569216903630797409014817865209894404096\), 
      974871632454245466832571152121328253393869243205962945242527385414460061\
493759178805582403665375531296009512845314020733038471675904, 
      154015310141262506317229971563208423175967574722705584098113741673207516\
115151187276045555856568061637090753495544217775792936800223232, \
\(-534414233348125200292230980962830571880948920351567371550120184015732750451\
42877946660165781588380621577249582410891955687140767492472832\), \
\(-176334979266023470721343238425663487713465060710689057576673942540837025622\
5614240504122380062376770662434786120900315796052519716172857344\), 
      247399635026732112108781195528911796588440282207127907516219652146151461\
9354033921101238490039348803227909760064652324199387370375075644571648, \
\(-146495139617720329293905498533448078335874264525340190911635814711390248558\
672664482026428345067760515245279139004148603697652714879092279738368\), \
\(-995797095231454531343632842111520966623361018984816143732139110418226735901\
10325234002227829924588500156132328077318808391154054682133062999867392\), 
      161685377024389337509655643676597938962030483380256274072834209200266783\
16108241392070488197502972084596808338545616283930166718243156054869689761792,\
 32654513306005351515443843441266355228016738062029038525707330707145004721579\
23827839181138353931478112142771744114311922554935330760026601517714767872, \
\(-111118030079190874113249934485665808337710322621048116596881320460771813393\
757714589316576018333216711268806588006408031886324370421773573494224511093964\
8\), \(-5764320515477096209964789214794716614674593758085451038751168371123625\
388497039406091968546894485895948897163099118834184265673653191047145389228864\
9887744\), 
      633492609234771803443655085755695648575078784892691572235938965005334376\
356578142451630488862008900712641707930880700571201711581354276261438066402805\
69905152, \
\(-322734692337029223360667532406934715992503556576818756710225779192725140058\
901910066200116910398497219356187837746924327946134456116931469008146213911288\
1389568\), \
\(-312888955656132521710778185394553884636739928126714888589854092540294694736\
992381200025396635586947667125979459295651815655395736978124555685221959541744\
9138225152\), 
      498621389757753035529893594006103276880809233650995805852034704406644845\
344893152878492878960524141968753925581400147397478615495666781962074954159255\
280631769202688, 
      127545564065831160538369073869497075173169665143277011723821073175576434\
550009214077625275720638334495836186689371354202818534693477010137883987332106\
113241656510644224, \
\(-424694883252160863797204645305063656178469611906066650936089251793015508991\
494735947472325392855484875274048635600832859026050584080671336377054093223248\
92013003475517440\), \
\(-316410034586539915667409047487460565782985456233081696673885775773560270981\
820208426063219739925733879174594084579151997607704565406649802088071717272461\
3995842888095760384\), 
      293977791935402636654778143836977581105082014459698911585107006857111063\
535261546528404831530428697458483669487724916523950792792838420251170498668109\
3913511105982693556355072, \
\(-118530254795643482579445802162868159041624002175644269838715453326845708586\
873721200074100380796746668249613719449044758020904073329173890733098314018138\
803800952499862176268288\), \
\(-175514478337397921942293371163467329131146215760966153043934456654607640209\
415579353169111996436258828178481844196598317398435767976905850652338499798846\
836163042469027951480406016\), 
      271072092986949494420813073093937040418355821840544855663346709422625293\
203658300566466859527217293243056428789116102771742653226409185442321184205157\
60312907561261693460099480158208, 
      873606826341690196914975253036136875151929248884690337624649947538685918\
952147971939567269809263805067423683332725131271135807395765384705194369599119\
0979153769996842597584978818629632, \
\(-283892435939411634438322312022844787991746528849302243011416008327551429719\
317790602794525748946418472005354046695374430391854549991764740917963393542940\
4971409462343220463379000340774912\), \
\(-287773861656534191953357507435114016924863067220370121207570049392975413079\
942984816592027119575391816434543520604092511211458310205305173670171573977887\
180708625643160892679351928648368128\), 
      235843908119550303295231428514015743855011163484030858078069525084257171\
002910915422353887189958154133631835890635202541703608013315694742201063057189\
930899269078479416029567039062902868803584, \
\(-641947090506977782569883343386508763293029713841090649817959938683803297039\
005489723379576846505770297325619855421952110225163346436776351899299939856584\
1875009844988287285642493800436643921920\), \
\(-168063661532198124476970098121551452931921598971427316102543141399287566764\
404745844811261553640859429095996267205840392398648990597777639341897225976417\
10291612350449282558172276088672362407395328\), 
      248132776733649619705530757250151359537979144895463391076279549976935116\
122237413244599205660444845072055318759570643121353789849313163171133772445797\
4584037795526351629345941651013587703811306160128}\)], "Print"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.190476 0.072396 1.27378 [
[.21429 .0599 -3 -9 ]
[.21429 .0599 3 0 ]
[.40476 .0599 -3 -9 ]
[.40476 .0599 3 0 ]
[.59524 .0599 -3 -9 ]
[.59524 .0599 3 0 ]
[.78571 .0599 -3 -9 ]
[.78571 .0599 3 0 ]
[.97619 .0599 -3 -9 ]
[.97619 .0599 3 0 ]
[.01131 .19977 -18 -4.5 ]
[.01131 .19977 0 4.5 ]
[.01131 .32715 -18 -4.5 ]
[.01131 .32715 0 4.5 ]
[.01131 .45453 -18 -4.5 ]
[.01131 .45453 0 4.5 ]
[.01131 .58191 -18 -4.5 ]
[.01131 .58191 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.21429 .0724 m
.21429 .07865 L
s
[(1)] .21429 .0599 0 1 Mshowa
.40476 .0724 m
.40476 .07865 L
s
[(2)] .40476 .0599 0 1 Mshowa
.59524 .0724 m
.59524 .07865 L
s
[(3)] .59524 .0599 0 1 Mshowa
.78571 .0724 m
.78571 .07865 L
s
[(4)] .78571 .0599 0 1 Mshowa
.97619 .0724 m
.97619 .07865 L
s
[(5)] .97619 .0599 0 1 Mshowa
.125 Mabswid
.0619 .0724 m
.0619 .07615 L
s
.1 .0724 m
.1 .07615 L
s
.1381 .0724 m
.1381 .07615 L
s
.17619 .0724 m
.17619 .07615 L
s
.25238 .0724 m
.25238 .07615 L
s
.29048 .0724 m
.29048 .07615 L
s
.32857 .0724 m
.32857 .07615 L
s
.36667 .0724 m
.36667 .07615 L
s
.44286 .0724 m
.44286 .07615 L
s
.48095 .0724 m
.48095 .07615 L
s
.51905 .0724 m
.51905 .07615 L
s
.55714 .0724 m
.55714 .07615 L
s
.63333 .0724 m
.63333 .07615 L
s
.67143 .0724 m
.67143 .07615 L
s
.70952 .0724 m
.70952 .07615 L
s
.74762 .0724 m
.74762 .07615 L
s
.82381 .0724 m
.82381 .07615 L
s
.8619 .0724 m
.8619 .07615 L
s
.9 .0724 m
.9 .07615 L
s
.9381 .0724 m
.9381 .07615 L
s
.25 Mabswid
0 .0724 m
1 .0724 L
s
.02381 .19977 m
.03006 .19977 L
s
[(0.1)] .01131 .19977 1 0 Mshowa
.02381 .32715 m
.03006 .32715 L
s
[(0.2)] .01131 .32715 1 0 Mshowa
.02381 .45453 m
.03006 .45453 L
s
[(0.3)] .01131 .45453 1 0 Mshowa
.02381 .58191 m
.03006 .58191 L
s
[(0.4)] .01131 .58191 1 0 Mshowa
.125 Mabswid
.02381 .09787 m
.02756 .09787 L
s
.02381 .12335 m
.02756 .12335 L
s
.02381 .14882 m
.02756 .14882 L
s
.02381 .1743 m
.02756 .1743 L
s
.02381 .22525 m
.02756 .22525 L
s
.02381 .25073 m
.02756 .25073 L
s
.02381 .2762 m
.02756 .2762 L
s
.02381 .30168 m
.02756 .30168 L
s
.02381 .35263 m
.02756 .35263 L
s
.02381 .3781 m
.02756 .3781 L
s
.02381 .40358 m
.02756 .40358 L
s
.02381 .42905 m
.02756 .42905 L
s
.02381 .48001 m
.02756 .48001 L
s
.02381 .50548 m
.02756 .50548 L
s
.02381 .53096 m
.02756 .53096 L
s
.02381 .55643 m
.02756 .55643 L
s
.02381 .04692 m
.02756 .04692 L
s
.02381 .02144 m
.02756 .02144 L
s
.02381 .60738 m
.02756 .60738 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.04286 .06923 m
.04741 .07105 L
.04959 .07193 L
.05165 .073 L
.05282 .07378 L
.05409 .07485 L
.05631 .07742 L
.05757 .07938 L
.0589 .08192 L
.06129 .08785 L
.06359 .09542 L
.06606 .10579 L
.07054 .13063 L
.07585 .16984 L
.08072 .21322 L
.10046 .41169 L
.10587 .45929 L
.11164 .50274 L
.11704 .53594 L
.12201 .56001 L
.12706 .5784 L
.12972 .5858 L
.13252 .59204 L
.13496 .59625 L
.13724 .59923 L
.13855 .60055 L
.13974 .60151 L
.1404 .60195 L
.14112 .60236 L
.14174 .60265 L
.14242 .60291 L
.14356 .6032 L
.14464 .60332 L
.14591 .60327 L
.14708 .60306 L
.14823 .60269 L
.14949 .60213 L
.15081 .60138 L
.15203 .60052 L
.15633 .59649 L
.16093 .5907 L
.17096 .57423 L
.18185 .55299 L
.20159 .51216 L
.24169 .4386 L
.28031 .38471 L
.31744 .34485 L
.35697 .31113 L
.39502 .28457 L
.43547 .26094 L
Mistroke
.47444 .24162 L
.51192 .22558 L
.5518 .21076 L
.5902 .19831 L
.631 .18673 L
.67032 .17694 L
.70815 .16859 L
.74838 .16071 L
.78713 .15396 L
.82439 .14814 L
.86406 .14258 L
.90224 .13776 L
.94283 .13315 L
.97619 .1297 L
Mfstroke
.04286 .01472 m
.04401 .06346 L
.04506 .08083 L
.04627 .09248 L
.04741 .10007 L
.04945 .10991 L
.05165 .11805 L
.06129 .14339 L
.08072 .18296 L
.12201 .27809 L
.16206 .38661 L
.18197 .43416 L
.20063 .47013 L
.21849 .49565 L
.22852 .50612 L
.2377 .51337 L
.24237 .51624 L
.24735 .51873 L
.25205 .52055 L
.25631 .52178 L
.25893 .52234 L
.26133 .52273 L
.26259 .52289 L
.26397 .52303 L
.26467 .52309 L
.26542 .52314 L
.26612 .52317 L
.26677 .5232 L
.26803 .52322 L
.26919 .52322 L
.27047 .52319 L
.27111 .52317 L
.27183 .52313 L
.27301 .52304 L
.2743 .52293 L
.27662 .52264 L
.27897 .52226 L
.28148 .52175 L
.286 .5206 L
.29626 .51689 L
.30709 .51154 L
.31694 .5056 L
.35612 .47494 L
.39381 .44013 L
.43391 .40242 L
.47253 .36801 L
.50966 .33778 L
.54919 .309 L
.58724 .28458 L
.62769 .26187 L
Mistroke
.66666 .2428 L
.70414 .22675 L
.74402 .21181 L
.78242 .19921 L
.82322 .18747 L
.86254 .17754 L
.90037 .16908 L
.9406 .1611 L
.97619 .1548 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`005@3oool00`000000oooo0?oo
o`3o0?ooo`T0oooo000E0?ooo`030000003oool0oooo0?l0oooo2@3oool001D0oooo00<000000?oo
o`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o0?ooo`T0oooo000E0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool0o`3oool40?ooo`005@3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo0?l0oooo103oool001D0oooo0P0000030?ooo`030000003oool0
oooo0?l0oooo103oool001D0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3o0?oo
o`@0oooo000E0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0:P3oool5000002l0
oooo1000000`0?ooo`800000<`3oool300000300oooo0P0000070?ooo`005@3oool00`000000oooo
0?ooo`020?ooo`030000003oool0oooo02`0oooo00<000000?ooo`3oool0;`3oool00`000000oooo
0?ooo`0`0?ooo`040000003oool0oooo000003<0oooo00<000000?ooo`3oool0;P3oool010000000
oooo0?ooo`0000060?ooo`005@3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo02`0
oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`0a0?ooo`030000003oool0oooo02l0
oooo1@00000b0?ooo`030000003oool0oooo00@0oooo000E0?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0;03oool00`000000oooo0?ooo`0a0?ooo`030000003oool0oooo0340oooo
00<000000?ooo`3oool0;P3oool010000000oooo0?ooo`00000a0?ooo`8000001`3oool001D0oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0/0?ooo`030000003oool0oooo02l0oooo
00@000000?ooo`3oool00000;`3oool010000000oooo0?ooo`00000a0?ooo`030000003oool00000
0340oooo00<000000?ooo`3oool01P3oool001D0oooo0P0000030?ooo`030000003oool0oooo02/0
oooo0P00000b0?ooo`800000<@3oool2000003<0oooo0P00000a0?ooo`<000001P3oool001D0oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3o0?ooo`@0oooo000E0?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool0o`3oool40?ooo`005@3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0?l0oooo103oool001D0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`3o0?ooo`@0oooo000E0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool0o`3oool40?ooo`005@3oool00`000000oooo0?ooo`020?ooo`800000o`3oool50?ooo`003P3o
oooo000001<00000000E0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P00000:
0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`08
0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`08
0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`07
0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`07
0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`07
0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`07
0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`07
0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`05
0?ooo`005@3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000?l0oooo0P3oool0
01D0oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`00003o0?ooo`80oooo000E0?oo
o`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo0000003o0?ooo`40oooo000E0?oo
o`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo0000003o0?ooo`40oooo000E0?oo
o`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3m0?oo
o`005@3oool2000000@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3m0?ooo`00
5@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
o@3oool001D0oooo00<000000?ooo`3oool0103oool01@000000oooo0?ooo`3oool000000?l0oooo
000E0?ooo`030000003oool0oooo00@0oooo00D000000?ooo`3oool0oooo0000003o0?ooo`005@3o
ool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0o03o
ool001D0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo0?`0oooo000E0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`3l0?ooo`005@3oool2000000H0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`3k0?ooo`005@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0k`3oool5000000L0oooo000E0?ooo`030000003oool0oooo00H0oooo00D0
00000?ooo`3oool0oooo0000003W0?ooo`X00000303oool001D0oooo00<000000?ooo`3oool01P3o
ool01@000000oooo0?ooo`3oool000000=l0oooo2000000F0?ooo`005@3oool00`000000oooo0?oo
o`070?ooo`040000003oool0oooo00000=X0oooo1@00000N0?ooo`005@3oool00`000000oooo0?oo
o`070?ooo`040000003oool0oooo00000=80oooo2000000S0?ooo`005@3oool2000000P0oooo00@0
00000?ooo`3oool00000bP3oool8000002/0oooo000E0?ooo`030000003oool0oooo00P0oooo00@0
00000?ooo`3oool00000a03oool5000003<0oooo000E0?ooo`030000003oool0oooo00P0oooo00@0
00000?ooo`3oool00000_`3oool5000002h0oooo0`0000070?ooo`005@3oool00`000000oooo0?oo
o`090?ooo`030000003oool000000;T0oooo1P00000^0?ooo`D000002P3oool001D0oooo00<00000
0?ooo`3oool02@3oool00`000000oooo0000002d0?ooo`D00000;`3oool5000000l0oooo000E0?oo
o`030000003oool0oooo00X0oooo0P00002^0?ooo`H00000;P3oool6000001@0oooo000E0?ooo`03
0000003oool0oooo00X0oooo0P00002Y0?ooo`D00000;`3oool5000001X0oooo000E0?ooo`800000
303oool00`000000oooo0?ooo`2R0?ooo`D00000;`3oool5000001l0oooo000E0?ooo`030000003o
ool0oooo00/0oooo00<000000?ooo`3oool0WP3oool400000300oooo1000000T0?ooo`005@3oool0
0`000000oooo0?ooo`0;0?ooo`800000V`3oool400000300oooo1000000X0?ooo`005@3oool00`00
0000oooo0?ooo`0;0?ooo`800000U`3oool400000300oooo1000000/0?ooo`005@3oool00`000000
oooo0?ooo`0;0?ooo`800000U03oool300000340oooo0`00000`0?ooo`000P3oool2000000@0oooo
0P0000030?ooo`D000000`3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0000008l0oooo
1000000`0?ooo`@00000<`3oool000050?ooo`000000oooo0?ooo`0000002P3oool00`000000oooo
0?ooo`030?ooo`030000003oool0oooo00`0oooo0P00002;0?ooo`@00000<03oool4000003L0oooo
00001@3oool000000?ooo`3oool0000000X0oooo00<000000?ooo`3oool00`3oool3000000`0oooo
00<000000?ooo`000000Q`3oool300000340oooo0`00000k0?ooo`0000D0oooo0000003oool0oooo
0000000:0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0303oool00`000000oooo
000000240?ooo`<00000<P3oool2000003h0oooo00001@3oool000000?ooo`3oool0000000X0oooo
00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0<0?ooo`040000003oool0oooo000007l0
oooo1000000b0?ooo`<00000@03oool00080oooo0P00000:0?ooo`8000001@3oool00`000000oooo
0?ooo`0<0?ooo`040000003oool0oooo000007`0oooo0`00000d0?ooo`800000@`3oool001D0oooo
00<000000?ooo`3oool0303oool01@000000oooo0?ooo`3oool0000007P0oooo0`00000d0?ooo`<0
0000A@3oool001D0oooo00<000000?ooo`3oool0303oool01@000000oooo0?ooo`3oool0000007H0
oooo0P00000d0?ooo`<00000B03oool001D0oooo00<000000?ooo`3oool0303oool00`000000oooo
0?ooo`020?ooo`030000003oool0oooo0700oooo0`00000d0?ooo`800000B`3oool001D0oooo0P00
000=0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0KP3oool2000003@0oooo0`00
001=0?ooo`005@3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo00<0oooo00<00000
0?ooo`3oool0J`3oool2000003<0oooo0`00001@0?ooo`005@3oool00`000000oooo0?ooo`0=0?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool0J@3oool2000003<0oooo0P00001C0?oo
o`005@3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool0I`3oool200000380oooo0`00001E0?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool0I03oool200000380oooo0P00001H0?ooo`005@3o
ool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0H@3o
ool300000340oooo0`00001J0?ooo`005@3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool0GP3oool200000380oooo0P00001M0?ooo`005@3oool20000
00h0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`1L0?ooo`800000<P3oool20000
05l0oooo000E0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`1I0?ooo`800000<P3oool200000640oooo000E0?ooo`030000003oool0oooo00d0oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`1G0?ooo`800000<P3oool2000006<0oooo
000E0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?oo
o`1D0?ooo`800000<P3oool2000006D0oooo000E0?ooo`030000003oool0oooo00h0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`1B0?ooo`800000<P3oool2000006L0oooo000E0?oo
o`030000003oool0oooo00h0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`1?0?oo
o`800000<P3oool2000006T0oooo000E0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3o
ool01P3oool00`000000oooo0?ooo`1=0?ooo`800000<P3oool2000006/0oooo000E0?ooo`800000
3`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo04X0oooo0P00000b0?ooo`800000
K@3oool001D0oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`070?ooo`030000003o
ool0oooo04P0oooo0P00000b0?ooo`800000K`3oool001D0oooo00<000000?ooo`3oool03P3oool0
0`000000oooo0?ooo`070?ooo`030000003oool0oooo04L0oooo00<000000?ooo`3oool0<@3oool0
0`000000oooo0?ooo`1_0?ooo`005@3oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo
00P0oooo00<000000?ooo`3oool0A@3oool00`000000oooo0?ooo`0`0?ooo`800000LP3oool001D0
oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo04<0
oooo0P00000b0?ooo`030000003oool0oooo0780oooo000E0?ooo`030000003oool0oooo00h0oooo
00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`110?ooo`030000003oool0oooo0340oooo
00<000000?ooo`3oool0L`3oool001D0oooo00<000000?ooo`3oool03`3oool00`000000oooo0?oo
o`080?ooo`030000003oool0oooo0400oooo00<000000?ooo`3oool0<03oool2000007H0oooo000E
0?ooo`800000403oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo03l0oooo00<00000
0?ooo`3oool0<03oool00`000000oooo0?ooo`1f0?ooo`005@3oool00`000000oooo0?ooo`0?0?oo
o`030000003oool0oooo00T0oooo00<000000?ooo`3oool0?03oool200000340oooo0P00001i0?oo
o`005@3oool00`000000oooo0?ooo`0?0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3o
ool0>`3oool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo07T0oooo000E0?ooo`030000
003oool0oooo00l0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0j0?ooo`030000
003oool0oooo02l0oooo0P00001l0?ooo`005@3oool00`000000oooo0?ooo`0?0?ooo`030000003o
ool0oooo00X0oooo00<000000?ooo`3oool0>03oool00`000000oooo0?ooo`0_0?ooo`030000003o
ool0oooo07`0oooo00020?ooo`800000103oool2000000<0oooo100000040?ooo`030000003oool0
oooo00l0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0f0?ooo`800000<@3oool0
0`000000oooo0?ooo`1m0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0
oooo03@0oooo00<000000?ooo`3oool0;`3oool200000800oooo00001@3oool000000?ooo`3oool0
000000T0oooo00<000000?ooo`3oool0103oool3000000l0oooo00<000000?ooo`3oool02`3oool0
0`000000oooo0?ooo`0c0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool0P03oool0
00050?ooo`000000oooo0?ooo`0000002P3oool00`000000oooo0?ooo`030?ooo`030000003oool0
oooo0100oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0b0?ooo`030000003oool0
oooo02l0oooo00<000000?ooo`3oool0P@3oool000050?ooo`000000oooo0?ooo`000000203oool0
10000000oooo0?ooo`0000040?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool02`3o
ool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo02h0oooo0P0000240?ooo`000P3oool2
000000X0oooo0P0000050?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool02`3oool0
0`000000oooo0?ooo`0^0?ooo`800000<03oool00`000000oooo0?ooo`240?ooo`005@3oool00`00
0000oooo0?ooo`0@0?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool0;@3oool00`00
0000oooo0?ooo`0_0?ooo`030000003oool0oooo08D0oooo000E0?ooo`030000003oool0oooo0100
oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`0[0?ooo`030000003oool0oooo02h0
oooo0P0000280?ooo`005@3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo00`0oooo
00<000000?ooo`3oool0:P3oool00`000000oooo0?ooo`0^0?ooo`030000003oool0oooo08P0oooo
000E0?ooo`8000004@3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo02P0oooo00<0
00000?ooo`3oool0;P3oool00`000000oooo0?ooo`290?ooo`005@3oool00`000000oooo0?ooo`0@
0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0^
0?ooo`030000003oool0oooo08X0oooo000E0?ooo`030000003oool0oooo0100oooo00<000000?oo
o`3oool03@3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02d0oooo0P00002=0?oo
o`005@3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3o
ool0903oool00`000000oooo0?ooo`0]0?ooo`030000003oool0oooo08d0oooo000E0?ooo`030000
003oool0oooo0140oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`0T0?ooo`030000
003oool0oooo02`0oooo00<000000?ooo`3oool0SP3oool001D0oooo00<000000?ooo`3oool04@3o
ool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool0;03o
ool00`000000oooo0?ooo`2?0?ooo`005@3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0
oooo00h0oooo00<000000?ooo`3oool08@3oool00`000000oooo0?ooo`0[0?ooo`800000TP3oool0
01D0oooo0P00000B0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool0803oool00`00
0000oooo0?ooo`0[0?ooo`030000003oool0oooo0980oooo000E0?ooo`030000003oool0oooo0140
oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`0N0?ooo`030000003oool0oooo02/0
oooo00<000000?ooo`3oool0T`3oool001D0oooo00<000000?ooo`3oool04@3oool00`000000oooo
0?ooo`0?0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool0:`3oool00`000000oooo
0?ooo`2D0?ooo`005@3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo00l0oooo00<0
00000?ooo`3oool0703oool00`000000oooo0?ooo`0[0?ooo`030000003oool0oooo09D0oooo000E
0?ooo`030000003oool0oooo0140oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0J
0?ooo`030000003oool0oooo02X0oooo0P00002H0?ooo`005@3oool00`000000oooo0?ooo`0B0?oo
o`030000003oool0oooo00l0oooo00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0Y0?oo
o`030000003oool0oooo09P0oooo000E0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3o
ool0403oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3o
ool0V@3oool001D0oooo0P00000C0?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool0
5`3oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo09X0oooo000E0?ooo`030000003o
ool0oooo0180oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0F0?ooo`030000003o
ool0oooo02T0oooo00<000000?ooo`3oool0V`3oool001D0oooo00<000000?ooo`3oool04P3oool0
0`000000oooo0?ooo`0A0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool0:@3oool0
0`000000oooo0?ooo`2L0?ooo`005@3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo
0140oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo
09d0oooo000E0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool04@3oool00`000000
oooo0?ooo`0C0?ooo`030000003oool0oooo02P0oooo00<000000?ooo`3oool0WP3oool001D0oooo
00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo0140oooo
00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`2N0?ooo`005@3oool00`000000oooo0?oo
o`0B0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool0403oool00`000000oooo0?oo
o`0Y0?ooo`030000003oool0oooo09l0oooo000E0?ooo`8000004`3oool00`000000oooo0?ooo`0C
0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool0:03oool00`000000oooo0?ooo`2P
0?ooo`005@3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo01<0oooo00<000000?oo
o`3oool03P3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo0:40oooo000E0?ooo`03
0000003oool0oooo01<0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0=0?ooo`03
0000003oool0oooo02P0oooo00<000000?ooo`3oool0XP3oool001D0oooo00<000000?ooo`3oool0
4`3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool0
:03oool00`000000oooo0?ooo`2S0?ooo`005@3oool00`000000oooo0?ooo`0C0?ooo`030000003o
ool0oooo01<0oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`0W0?ooo`030000003o
ool0oooo0:@0oooo00020?ooo`800000103oool2000000@0oooo0P0000050?ooo`030000003oool0
oooo01<0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo02H0oooo0P00002W0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0
oooo000000@0oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`0D0?ooo`030000003o
ool0oooo00T0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`2W0?ooo`0000D0oooo
0000003oool0oooo0000000:0?ooo`030000003oool0oooo00<0oooo0`00000C0?ooo`030000003o
ool0oooo01D0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`0U0?ooo`030000003o
ool0oooo0:P0oooo00001@3oool000000?ooo`3oool0000000/0oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool01`3o
ool00`000000oooo0?ooo`0T0?ooo`030000003oool0oooo0:T0oooo00001@3oool000000?ooo`3o
ool0000000P0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`0C0?ooo`030000
003oool0oooo01H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0T0?ooo`030000
003oool0oooo0:X0oooo00020?ooo`8000002P3oool2000000D0oooo00<000000?ooo`3oool04`3o
ool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool08P3o
ool200000:d0oooo000E0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool05`3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo0280oooo00<000000?ooo`3oool0[@3oool0
01D0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0G0?ooo`050000003oool0oooo
0?ooo`000000903oool00`000000oooo0?ooo`2^0?ooo`005@3oool00`000000oooo0?ooo`0D0?oo
o`030000003oool0oooo01L0oooo00D000000?ooo`3oool0oooo0000000S0?ooo`030000003oool0
oooo0:l0oooo000E0?ooo`8000005@3oool00`000000oooo0?ooo`0H0?ooo`030000003oool00000
02<0oooo00<000000?ooo`3oool0/03oool001D0oooo00<000000?ooo`3oool0503oool00`000000
oooo0?ooo`0I0?ooo`8000008P3oool00`000000oooo0?ooo`2a0?ooo`005@3oool00`000000oooo
0?ooo`0D0?ooo`030000003oool0oooo01T0oooo0P00000Q0?ooo`030000003oool0oooo0;80oooo
000E0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool06@3oool2000001l0oooo0P00
002e0?ooo`005@3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01L0oooo00@00000
0?ooo`3oool000007@3oool00`000000oooo0?ooo`2e0?ooo`005@3oool00`000000oooo0?ooo`0E
0?ooo`030000003oool0oooo01L0oooo00D000000?ooo`3oool0oooo0000000K0?ooo`030000003o
ool0oooo0;H0oooo000E0?ooo`8000005P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0
oooo00<0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`2g0?ooo`005@3oool00`00
0000oooo0?ooo`0E0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`0D0?ooo`800000^P3oool001D0oooo00<000000?ooo`3oool05@3oool00`000000
oooo0?ooo`0E0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool04@3oool200000;`0
oooo000E0?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool05@3oool00`000000oooo
0?ooo`070?ooo`8000003`3oool200000;h0oooo000E0?ooo`030000003oool0oooo01D0oooo00<0
00000?ooo`3oool0503oool00`000000oooo0?ooo`0:0?ooo`8000002`3oool200000<00oooo000E
0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`0<
0?ooo`/00000`P3oool001D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0B0?oo
o`030000003oool0oooo0=X0oooo000E0?ooo`8000005`3oool00`000000oooo0?ooo`0B0?ooo`03
0000003oool0oooo0=X0oooo000E0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0
4@3oool00`000000oooo0?ooo`3K0?ooo`005@3oool00`000000oooo0?ooo`0F0?ooo`030000003o
ool0oooo0140oooo00<000000?ooo`3oool0f`3oool001D0oooo00<000000?ooo`3oool05P3oool0
0`000000oooo0?ooo`0@0?ooo`030000003oool0oooo0=`0oooo000E0?ooo`030000003oool0oooo
01L0oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`3L0?ooo`005@3oool00`000000
oooo0?ooo`0G0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool0g@3oool001D0oooo
00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo0=d0oooo
000E0?ooo`8000006@3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo0=h0oooo000E
0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`3N
0?ooo`005@3oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo00/0oooo00<000000?oo
o`3oool0g`3oool001D0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0;0?ooo`03
0000003oool0oooo0=l0oooo000E0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool0
2@3oool00`000000oooo0?ooo`3P0?ooo`000P3oool2000000@0oooo0P0000050?ooo`<000000`3o
ool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0h03o
ool000050?ooo`000000oooo0?ooo`0000002`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo01T0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`3Q0?ooo`0000D0oooo
0000003oool0oooo000000080?ooo`D000000`3oool3000001T0oooo00<000000?ooo`3oool0203o
ool00`000000oooo0?ooo`3Q0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`040000003o
ool0oooo000000@0oooo00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo0>80oooo00001@3oool000000?ooo`3oool0000000T0oooo00<000000?ooo`000000
103oool00`000000oooo0?ooo`0J0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
hP3oool00080oooo0P00000;0?ooo`800000103oool00`000000oooo0?ooo`0J0?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool0h`3oool001D0oooo00<000000?ooo`3oool06`3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo0>@0oooo000E0?ooo`030000003oool0oooo
01`0oooo00D000000?ooo`3oool0oooo0000003W0?ooo`005@3oool00`000000oooo0?ooo`0L0?oo
o`@00000j03oool001D0oooo0P00003o0?ooo`X0oooo000E0?ooo`030000003oool0oooo0?l0oooo
2@3oool001D0oooo00<000000?ooo`3oool0o`3oool90?ooo`005@3oool00`000000oooo0?ooo`3o
0?ooo`T0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo0000
\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.41298, -0.0695134, \
0.0192962, 0.00288548}}],

Cell[BoxData[
    \({{\(-2\), 6, \(-12\), \(-108\), 1440, 5472, \(-332640\), 1088928, 
        121044480, \(-1815819264\), \(-57327215616\), 2180082690048, 
        24832651124736, \(-2874390511251456\), 13611014541692928, 
        4238058454992801792, \(-103741490229873868800\), \
\(-6544830296987451260928\), 376273107432492117000192, 
        8418830668423799483400192, \(-1275554198100570563049160704\), 
        4849757960451296718955216896, 
        4334133664799795178835028213760, \(-136234016839667982400683604180992\
\), \(-14311529233774938923876091911208960\), 
        1044684099231159033618883355797880832, 
        38761464793496762096325783193229721600, \
\(-6833828574515857109370652195393175027712\), 
        2656171239265290296636422929465842073600, 
        42352957383844913337663331733950125752451072, \
\(-1523449458066080203428364954681736084544552960\), \
\(-245935086101074517927920734761781993664564690944\), 
        20930949343470648857935054350250107046367336595456, 
        1174923844409351450088104350219767705355614230151168, \
\(-227943074254441546923556175644151956431349183256985600\), \
\(-1281678495922317701710191153225474339753945088451936256\), 
        2266047800138506515865729998417937902453911392277967667200, \
\(-86486161454238815200097712902247170135823881623376486203392\), \
\(-20657915491857003061594495544458077293039976233707223855923200\), 
        1946912919732873911845493141329508756529274323063113495177330688, 
        156155312996398794073267169061045210137933353457843963769944801280, \
\(-32281903180481280996933137103014074652783386375751111789174625140736\), \
\(-464712930674530055348178506766342199783785343710087513131514524073984\), 
        4746444433536611643039121486375673405035118363618456789976243924967096\
32, \(-18064439150116349083688493562970976406436667953359512401719871309611008\
000\), \(-\
6306891693710330559446446318295503226968915545803410523645501734152277327872\)\
, 6352064170360947538665790359476237051659290093072026252411704410057403583692\
80, 70079670521319688489345944831864743691437217428452482897395300251663344114\
597888, \(-\
151171816614354662394533569211982434714108031430197167053237409848657681989815\
50080\), \(-\
395267566375991070737855538793782845556307798366197176394648639663849321021900\
324864\), 
        3108968076611464986571437531801455792162975330493035152518542299094921\
68932441534234624, \
\(-110842369711817084522509938466206081030258005505126765220479470257078376862\
82169238945792\), \
\(-571391163738899478441132509438077003616804384881108512170373920173810265232\
7071732228685824\), 
        5984933635815098287667155431637892999351847959081572200607700945670782\
05411751517273848807424, 
        8849669513077272535598578017580568662799253767124744766005006267519529\
6974671787966028572524544, \
\(-196225752245512032913506685233592309830682696410848184315183542295804262308\
35702594794361941131264\), \
\(-807686934005714230423521151736860495518210639892941639903119091694986454321\
494458803306777748176896\), 
        5420529723289452452205443567747232911457426120762924558860598375418632\
36436701281429700323319031529472, \
\(-167582332481746908063213145396965724983026126683308770056442649137462663647\
29618828788124741064672149504\), \
\(-132532654926690877153718394538083236709558347457898420182952918146150882376\
60822749233390775515475735478272\), 
        1411268257309089077860810799964025928089601495792749600049021876441606\
098605847970155667325705117829768937472, 
        2748509684372608047647780382530417391641111724412906547418196696464573\
06205799622089555293704608291569583259648, \
\(-619190188587160201557605482027588966061925826059815714276300483270047212685\
42224528840324242769480885621202354176\), \
\(-370305234407523381033816521556619865854489894668272940029544534609573720429\
5245434481668343533658755430514392301568\), 
        2228347335640694960381191057894154146641510133950960722783544200472958\
868300505646996666519729509596238334496977453056, \
\(-530007854965087021324617144817464157492312163488533188317759195224739325063\
17233113739590264233763404413020930215772160\), \
\(-703392156842292585661095223740740928760729687552968127528008966745741070071\
51377754739955046915007963212413096546470461440\), 
        7459287982036061557203824865593360377307274539952617682984370260405614\
422930756230460912510178574832514820836009933424033792, 
        1892965997451172110683668031855074166357849085585115941864060498788673\
138806765992008475734750749949905526924357244663558569984, \
\(-429124174732912035156122393710435859499670246411528698260174519473366602340\
167256235009043659707428258345740326870192743310688256\), \
\(-354242871899162956243490229664332062685529177261347691094383220140320848278\
05194675082809443854215657569256842197309841814298034176\), 
        1964962346368489543809603462307147522662039957352234402855902377790743\
2382389625059084267290587311144165220380102380978936842853285888, \
\(-278159834810663645642921065380562972235550553816668571839907850048607201406\
999159882930940280770181197599262984766277273919913247899648\), \
\(-781953053716686848644080999758514639553164028723776017255915233528629647515\
931245407936993203299382057757430642756635190150053391755116544\), 
        8092923007048674585175662524340484829056004414324503384520301207454770\
9318253600734341929182597749160416725335729241987850969511540113276928, 
        2663176170772039071272607490896697614995867877576928956819383435772904\
2358531907463795339368134403297971916053580146693089783892104343392878592, \
\(-602381305637493573973970523460924268470069483323412420025241623339524755688\
7588480771738979950786848794499863686499194183092276731615410242191360\), \
\(-662665866190754293341591915761753320399309098256815996999161968930533463676\
414642874556610867184805685181337589591159099037465971491753693500407808\), 
        3445048307311774944957043228225262121370708221341404540363668642007072\
569517403439755449656277950713512365802090587101578804684066014461137857407877\
12, \(-65014201613867737427208445676532926787543149326760713233980782144717145\
517503328126470923481430009342494259165054895460812787137182137544200925531340\
8\), \(-1695460457583613660950378195309499765142399339704250937224373554422922\
490972562321918198727087171824978489255742882956903557602212729671334672575441\
6660480\), 
        1676127883053873717870679383003923742084557674463249246896445102610505\
686835277824218463850634009729330414334528909651257929731159118883325252372358\
007619584, 
        7159446971464811597404008923902210045415899598253985915260044967416719\
691887030217263727086079152225303628757524211126601953229907550122074692666551\
57938028544, \
\(-160309818888489760733381943927818443058079504565373418140689148017181392336\
414196151282863414481517519490698434649228988237153800459584941941811124971378\
910953472\), \
\(-229198060856925933903182005805633682387694871860828040924240888818811772428\
827388335207454211081318627715392709780827191094279814217178730394744353081976\
38003752960\), 
        1128410030980483938099057690627864854741387683746226560631226640460559\
675379943948369479597380949067991459808469534041337007264282121674230838811138\
0787780716840615936, 
        1490667710896979414605024791209450977208476261122164834494645069865070\
391402945827275723092029788166762762500949748772759530124072740767318468509671\
59460618660038574080, \
\(-676040031453551326464970767939064243684201795527218741797260068610654591845\
728793138264795148108531700201103001106146887740529536517795501057888919404134\
544612809966092288\), 
        6228599892467433314916006163131780416305874648586767665117317825295534\
742000373729007699144682114267364811868539101086579589543190497965314668694501\
5044306160686766678343680, 
        3479751498057255406372018035931502394586315528132491462454075904724777\
020508727222549574853228830150008588160277590550844992821191632829649720427677\
2750906058482455359501893632, \
\(-765411261972324724662806547445607135787344928817167598933330313096465434546\
676434741285539211543313719885683929998227954956552785590608277839059831595239\
5591689372709765576130560\), \
\(-139679739231553429261595904400620545928566413710274367046515265423188730246\
379344274338970555309735863787170750191315379450154021720932713181458779102109\
0429852915695952283725463552\), 
        6555065472501740110209452667945003858509366582193479395851842030540890\
062272087942967308172883260913285577132632517619319748764988150477057698235000\
59564657312759336750896616883355648, 
        2056940124870122729302784718494177157453676342927079385855843798234876\
525761220450740719211436907405132723478405903933467836620497142826289567080371\
3915831750410016637330874261535981568, \
\(-471852928334399825757598546425679548786757519090338711094980104895962176931\
853993005558451505832645032564888662005941279423796685245590707296109729012864\
86347899029791904568848314980630528\), 
        3929732719721990885129015247206345732842894885241304011635244225396634\
526159638601431275371981340513593540266805609416016657556332990446415407806256\
468694177971439037347601889620846935277568, 
        2918460881226906096911642634892216610148398363286320823437243569282912\
072322447525977302199298972449477242591028918171928642221473004359704844100141\
600726864309232441379747770309330197115043840, \
\(-625677749983318566934817744417780100839028630230684525938422700295643932636\
739410004834293579712756682460363836752534316412483279268733491351298632217831\
365389175388140466171032721514727563329536\), \
\(-143882055520981424469652626334460231960922160112176489552294091135771060763\
464563624318598303325365342180757020298269737403045426805230770930074521719483\
525192191044159407967583356137305875983368192\)}, {2, 6, 8, 112, 
        1632, \(-16608\), \(-238208\), 9144576, 23418368, \(-6148865024\), 
        61970092032, 
        5008926023680, \(-147858214871040\), \(-4246065610899456\), 
        304782023927758848, 1782848366002634752, \(-653250495313327030272\), 
        9853769123069764042752, 
        1452738642379404158697472, \(-62579784656099821567868928\), \
\(-3039555929536263809864302592\), 297646323745891881364425277440, 
        3518906202392777048163480502272, \
\(-1345976140785769933128287662374912\), 23902631593381961573054683526725632, 
        5917983970656524856827332960978993152, \
\(-317611431772968659954419416449803091968\), \
\(-23569545759769116271686637529198099431424\), 
        2782423053800207006199821248551864099667968, 
        57615188795550821921507123832100691044728832, \
\(-21937305062148566448416707008983737521496129536\), 
        396784909864540946948943159354609283470377091072, 
        162164971621525579722564749008062411868443613593600, \
\(-9979505359897813257955200236874799929783617325105152\), \
\(-1067580885618187664242781024760077976028540405114994688\), 
        142481459921087707374392506647225603190928997693930864640, 
        4670439210793865785718691687979914099707964147039706546176, \
\(-1754768998172227844179312593049973000991949130936225428930560\), 
        28158472751363813265382723045412936624825437220510145580105728, 
        19776846550771119465621210165355939595922968912404245337180471296, \
\(-1322771698546706373652890666338034315980785723562261973227664310272\), \
\(-196838235555036752636586252819737665876411116639423535826845386670080\), 
        2855349014053166951118241298820009241283847581258274594513794081855897\
6, 1381881720126553966545238925545200931239222644535314062766068568156012544, \
\(-511572067480899938031916106102284939592391304627837183610520260776172716032\
\), 59252902229905613596710613919538595756396655451779301559774786933673710059\
52, 82333076808684759451276578410815702369688374773302494325254970623437207408\
47616, \(-\
575084913620217505085407958085835622454221835059651813380203271366979682786344\
960\), \(-\
116477712311787924405101521844795532802148091568160660600629122787583622554339\
770368\), 
        1787650023418238829078284839204051962512106552474114615652417979910978\
0301800460517376, 
        1215965108536081093693927675384805460089269847704380022701411211054203\
942353053031596032, \
\(-443408835403474307058090771654453684461083636906204679160735327841477838479\
893438796922880\), 
        2040930265534038649608718115868621313469796501613244126023724073822877\
309746398688958218240, 
        9724272069704248390011130994705463700403862587712448900378434050545632\
195521142738616187879424, \
\(-685816004634916439306397741835464560335569691499888188314875022380922644948\
455170351242776936448\), \
\(-186896737148685050809457535905509193933950606161609051626400322767958566005\
451810258263163461959680\), 
        2974408804656857558069317248604217391019392630760368486718070488371435\
7971420816967575886866210095104, 
        2744024474112271352563629072241744377014045426298735433353653688069196\
713450725005915447526067472957440, \
\(-985205595609569718364951026909215383083080768012275447957284397495069278680\
640624448226022649656898486272\), \
\(-495037184727961955449905109574604049319991279759272265857707565037780791238\
8228889906766767292125838049280\), 
        2842644792740483246858076638444478042787299456731780094317543280635964\
3749618443873046132154587086087690125312, \
\(-196065193368709905317122352522524223822930929397679583775537441368747987454\
6814366558387043472382657222464765952\), \
\(-717029785792235354185562299256594498700433546857119381346528863805554370255\
125677672724135412531296600612346527744\), 
        1164352560796675696547199380612763389838625224217219904858580058350288\
85746180680548481178034553189472200646973194240, 
        1419243321494004156679707432735287243354213956157639002251022041487383\
8017210932791826863523646125179682989480104427520, \
\(-501271239232429023929634798148848707539628567082984495910422239800785785012\
4823861206991378347763308497994593352158281728\), \
\(-876193534959908151549737353185988223052654595693561749962507460887834654706\
67226375997126760310259735411948763237482233856\), 
        1851868610332622942294772828959062683947065078628619044231920556707841\
45161582206000162089438330347556696520916286622488592384, \
\(-120754997931585830739839231876771894949991499490420145655817623283997264778\
13610054687387922776551383524120663647047013975982080\), \
\(-596583965292969463123988119399150883209273452507344339332962822981430920231\
8582847789867942569216903630797409014817865209894404096\), 
        9748716324542454668325711521213282533938692432059629452425273854144600\
61493759178805582403665375531296009512845314020733038471675904, 
        1540153101412625063172299715632084231759675747227055840981137416732075\
16115151187276045555856568061637090753495544217775792936800223232, \
\(-534414233348125200292230980962830571880948920351567371550120184015732750451\
42877946660165781588380621577249582410891955687140767492472832\), \
\(-176334979266023470721343238425663487713465060710689057576673942540837025622\
5614240504122380062376770662434786120900315796052519716172857344\), 
        2473996350267321121087811955289117965884402822071279075162196521461514\
619354033921101238490039348803227909760064652324199387370375075644571648, \
\(-146495139617720329293905498533448078335874264525340190911635814711390248558\
672664482026428345067760515245279139004148603697652714879092279738368\), \
\(-995797095231454531343632842111520966623361018984816143732139110418226735901\
10325234002227829924588500156132328077318808391154054682133062999867392\), 
        1616853770243893375096556436765979389620304833802562740728342092002667\
831610824139207048819750297208459680833854561628393016671824315605486968976179\
2, 326545133060053515154438434412663552280167380620290385257073307071450047215\
7923827839181138353931478112142771744114311922554935330760026601517714767872, \
\(-111118030079190874113249934485665808337710322621048116596881320460771813393\
757714589316576018333216711268806588006408031886324370421773573494224511093964\
8\), \(-5764320515477096209964789214794716614674593758085451038751168371123625\
388497039406091968546894485895948897163099118834184265673653191047145389228864\
9887744\), 
        6334926092347718034436550857556956485750787848926915722359389650053343\
763565781424516304888620089007126417079308807005712017115813542762614380664028\
0569905152, \
\(-322734692337029223360667532406934715992503556576818756710225779192725140058\
901910066200116910398497219356187837746924327946134456116931469008146213911288\
1389568\), \
\(-312888955656132521710778185394553884636739928126714888589854092540294694736\
992381200025396635586947667125979459295651815655395736978124555685221959541744\
9138225152\), 
        4986213897577530355298935940061032768808092336509958058520347044066448\
453448931528784928789605241419687539255814001473974786154956667819620749541592\
55280631769202688, 
        1275455640658311605383690738694970751731696651432770117238210731755764\
345500092140776252757206383344958361866893713542028185346934770101378839873321\
06113241656510644224, \
\(-424694883252160863797204645305063656178469611906066650936089251793015508991\
494735947472325392855484875274048635600832859026050584080671336377054093223248\
92013003475517440\), \
\(-316410034586539915667409047487460565782985456233081696673885775773560270981\
820208426063219739925733879174594084579151997607704565406649802088071717272461\
3995842888095760384\), 
        2939777919354026366547781438369775811050820144596989115851070068571110\
635352615465284048315304286974584836694877249165239507927928384202511704986681\
093913511105982693556355072, \
\(-118530254795643482579445802162868159041624002175644269838715453326845708586\
873721200074100380796746668249613719449044758020904073329173890733098314018138\
803800952499862176268288\), \
\(-175514478337397921942293371163467329131146215760966153043934456654607640209\
415579353169111996436258828178481844196598317398435767976905850652338499798846\
836163042469027951480406016\), 
        2710720929869494944208130730939370404183558218405448556633467094226252\
932036583005664668595272172932430564287891161027717426532264091854423211842051\
5760312907561261693460099480158208, 
        8736068263416901969149752530361368751519292488846903376246499475386859\
189521479719395672698092638050674236833327251312711358073957653847051943695991\
190979153769996842597584978818629632, \
\(-283892435939411634438322312022844787991746528849302243011416008327551429719\
317790602794525748946418472005354046695374430391854549991764740917963393542940\
4971409462343220463379000340774912\), \
\(-287773861656534191953357507435114016924863067220370121207570049392975413079\
942984816592027119575391816434543520604092511211458310205305173670171573977887\
180708625643160892679351928648368128\), 
        2358439081195503032952314285140157438550111634840308580780695250842571\
710029109154223538871899581541336318358906352025417036080133156947422010630571\
89930899269078479416029567039062902868803584, \
\(-641947090506977782569883343386508763293029713841090649817959938683803297039\
005489723379576846505770297325619855421952110225163346436776351899299939856584\
1875009844988287285642493800436643921920\), \
\(-168063661532198124476970098121551452931921598971427316102543141399287566764\
404745844811261553640859429095996267205840392398648990597777639341897225976417\
10291612350449282558172276088672362407395328\), 
        2481327767336496197055307572501513595379791448954633910762795499769351\
161222374132445992056604448450720553187595706431213537898493131631711337724457\
974584037795526351629345941651013587703811306160128}}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Unprotect[D];Clear[D,f, H];PREP;D=1/2;EXP4;
Print[s1];Print[s2];P1[b_]:=Sum[s1[[l]]b^l/((l-2)!2^(l)),{l,2,m}];PA2=Pade[P1[\
b], {b, 0, m1, \
m1+1}];PB2[x_]:=PA2/.b->x;Plot[{PB2[1/T],PB2[-1/T]},{T,.01,5}];S2={s1,s2};
Unprotect[D];D=1;EXP4;
Print[s1];Print[s2];P1[b_]:=Sum[s1[[l]]b^l/((l-2)!2^(l)),{l,2,m}];PA3=Pade[P1[\
b], {b, 0, m1, \
m1+1}];PB3[x_]:=PA3/.b->x;PB3[x];Dashing[{0.15,0.05}];Plot[{PB3[1/T],PB3[-1/T]\
},{T,.01,5}];S3={s1,s2};\
\>", "Input"],

Cell[BoxData[
    InterpretationBox[\(" {"\[InvisibleSpace]\(0.4529999999995198`\ Second\)\
\[InvisibleSpace]"}"\),
      SequenceForm[ " {", 
        Times[ .45299999999951979, Second], "}"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]1\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 1, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]1\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(1\/2\)\)\[InvisibleSpace]"  ,"\[InvisibleSpace]1\/2\),
      SequenceForm[ "f[", 1, ",0]=", 
        Rational[ -1, 2], "  ,", 
        Rational[ 1, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(0.125`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .125, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]2\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 2, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]2\[InvisibleSpace]",0]="\
\[InvisibleSpace]9\/4\[InvisibleSpace]"  ,"\[InvisibleSpace]\(-\(3\/2\)\)\),
      SequenceForm[ "f[", 2, ",0]=", 
        Rational[ 9, 4], "  ,", 
        Rational[ -3, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(0.125`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .125, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]3\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 3, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]3\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-3\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(11\/2\)\)\),
      SequenceForm[ "f[", 3, ",0]=", -3, "  ,", 
        Rational[ -11, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.14100000000144064`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .14100000000144064, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]4\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 4, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]4\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(129\/8\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]89\/2\),
      SequenceForm[ "f[", 4, ",0]=", 
        Rational[ -129, 8], "  ,", 
        Rational[ 89, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.1720000000004802`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .17200000000048021, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]5\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 5, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]5\[InvisibleSpace]",0]="\
\[InvisibleSpace]135\[InvisibleSpace]"  ,"\[InvisibleSpace]261\/2\),
      SequenceForm[ "f[", 5, ",0]=", 135, "  ,", 
        Rational[ 261, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.20300000000133878`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .20300000000133878, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]6\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 6, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]6\[InvisibleSpace]",0]="\
\[InvisibleSpace]1233\/4\[InvisibleSpace]"  ,"\[InvisibleSpace]\(-\(7251\/2\)\
\)\),
      SequenceForm[ "f[", 6, ",0]=", 
        Rational[ 1233, 4], "  ,", 
        Rational[ -7251, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.23400000000037835`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .23400000000037835, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]7\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 7, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]7\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-12075\)\[InvisibleSpace]"  ,"\[InvisibleSpace]6581\/2\),
      SequenceForm[ "f[", 7, ",0]=", -12075, "  ,", 
        Rational[ 6581, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.31300000000010186`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .31300000000010186, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]8\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 8, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]8\[InvisibleSpace]",0]="\
\[InvisibleSpace]419823\/16\[InvisibleSpace]"  \
,"\[InvisibleSpace]1018737\/2\),
      SequenceForm[ "f[", 8, ",0]=", 
        Rational[ 419823, 16], "  ,", 
        Rational[ 1018737, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.3899999999994179`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .38999999999941792, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]9\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 9, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]9\[InvisibleSpace]",0]="\
\[InvisibleSpace]1702995\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(7752971\/2\)\)\),
      SequenceForm[ "f[", 9, ",0]=", 1702995, "  ,", 
        Rational[ -7752971, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.46899999999914144`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .46899999999914144, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]10\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 10, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]10\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(65227281\/4\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(194773723\/2\)\)\),
      SequenceForm[ "f[", 10, ",0]=", 
        Rational[ -65227281, 4], "  ,", 
        Rational[ -194773723, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.5619999999998981`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .56199999999989814, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]11\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 11, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]11\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-311293719\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]3894511941\/2\),
      SequenceForm[ "f[", 11, ",0]=", -311293719, "  ,", 
        Rational[ 3894511941, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.7189999999991414`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .71899999999914144, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]12\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 12, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]12\[InvisibleSpace]",0]="\
\[InvisibleSpace]60385635789\/8\[InvisibleSpace]"  \
,"\[InvisibleSpace]38285867465\/2\),
      SequenceForm[ "f[", 12, ",0]=", 
        Rational[ 60385635789, 8], "  ,", 
        Rational[ 38285867465, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(0.8900000000012369`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ .89000000000123691, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]13\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 13, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]13\[InvisibleSpace]",0]="\
\[InvisibleSpace]50971399479\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(2073156404955\/2\)\)\),
      SequenceForm[ "f[", 13, ",0]=", 50971399479, "  ,", 
        Rational[ -2073156404955, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1.1080000000001746`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1.1080000000001746, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]14\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 14, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]14\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(15401234166939\/4\)\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]1214035800093\/2\),
      SequenceForm[ "f[", 14, ",0]=", 
        Rational[ -15401234166939, 4], "  ,", 
        Rational[ 1214035800093, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1.3590000000021973`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1.3590000000021973, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]15\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 15, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]15\[InvisibleSpace]",0]="\
\[InvisibleSpace]12679631551197\[InvisibleSpace]"  \
,"\[InvisibleSpace]1231365323582229\/2\),
      SequenceForm[ "f[", 15, ",0]=", 12679631551197, "  ,", 
        Rational[ 1231365323582229, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1.6720000000004802`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1.6720000000004802, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]16\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 16, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]16\[InvisibleSpace]",0]="\
\[InvisibleSpace]70259637559648479\/32\[InvisibleSpace]"  ,"\[InvisibleSpace]\
\(-\(15174709282260511\/2\)\)\),
      SequenceForm[ "f[", 16, ",0]=", 
        Rational[ 70259637559648479, 32], "  ,", 
        Rational[ -15174709282260511, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2.0460000000020955`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2.0460000000020955, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]17\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 17, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]17\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-34546935466180485\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(778744108085077611\/2\)\)\),
      SequenceForm[ "f[", 17, ",0]=", -34546935466180485, "  ,", 
        Rational[ -778744108085077611, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2.4990000000034343`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2.4990000000034343, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]18\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 18, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]18\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(5226227547297522237\/4\)\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]23700014092178877909\/2\),
      SequenceForm[ "f[", 18, ",0]=", 
        Rational[ -5226227547297522237, 4], "  ,", 
        Rational[ 23700014092178877909, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3.0160000000014406`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3.0160000000014406, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]19\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 19, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]19\[InvisibleSpace]",0]="\
\[InvisibleSpace]48114923584775992113\[InvisibleSpace]"  \
,"\[InvisibleSpace]445067448142004840741\/2\),
      SequenceForm[ "f[", 19, ",0]=", 48114923584775992113, "  ,", 
        Rational[ 445067448142004840741, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3.640000000003056`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3.6400000000030559, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]20\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 20, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]20\[InvisibleSpace]",0]="\
\[InvisibleSpace]5084152875861526650411\/8\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\(32801126127657976898631\/2\)\)\),
      SequenceForm[ "f[", 20, ",0]=", 
        Rational[ 5084152875861526650411, 8], "  ,", 
        Rational[ -32801126127657976898631, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4.375000000003638`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4.375000000003638, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]21\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 21, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]21\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-62988292032749215057761\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\(41360348650860688445371\/2\)\)\),
      SequenceForm[ "f[", 21, ",0]=", -62988292032749215057761, "  ,", 
        Rational[ -41360348650860688445371, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5.250000000003638`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5.250000000003638, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]22\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 22, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]22\[InvisibleSpace]",0]="\
\[InvisibleSpace]757993448653126082155449\/4\[InvisibleSpace]"  ,"\
\[InvisibleSpace]45120614469268122355053645\/2\),
      SequenceForm[ "f[", 22, ",0]=", 
        Rational[ 757993448653126082155449, 4], "  ,", 
        Rational[ 45120614469268122355053645, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6.265000000003056`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6.2650000000030559, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]23\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 23, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]23\[InvisibleSpace]",0]="\
\[InvisibleSpace]82666624143810088030286565\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\(701930801384322974022594699\/2\)\)\),
      SequenceForm[ "f[", 23, ",0]=", 82666624143810088030286565, "  ,", 
        Rational[ -701930801384322974022594699, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(7.499000000003434`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 7.4990000000034343, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]24\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 24, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]24\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(26974324581282281623160881467\/16\)\)\[InvisibleSpace]" \
 ,"\[InvisibleSpace]\(-\(60974450414000983947557195439\/2\)\)\),
      SequenceForm[ "f[", 24, ",0]=", 
        Rational[ -26974324581282281623160881467, 16], "  ,", 
        Rational[ -60974450414000983947557195439, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(8.843000000002576`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 8.8430000000025757, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]25\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 25, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]25\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-105062659400705983412772579165\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]2366797823853267414275390103861\/2\),
      SequenceForm[ 
      "f[", 25, ",0]=", -105062659400705983412772579165, "  ,", 
        Rational[ 2366797823853267414275390103861, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(10.468000000004395`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 10.468000000004395, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]26\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 26, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]26\[InvisibleSpace]",0]="\
\[InvisibleSpace]19747264276989968474387793416823\/4\[InvisibleSpace]"  ,"\
\[InvisibleSpace]71800760113550243064107770670469\/2\),
      SequenceForm[ "f[", 26, ",0]=", 
        Rational[ 19747264276989968474387793416823, 4], "  ,", 
        Rational[ 71800760113550243064107770670469, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(12.296000000003914`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 12.296000000003914, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]27\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 27, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]27\[InvisibleSpace]",0]="\
\[InvisibleSpace]107664318316695057167104990120185\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\(6352320865062840605337423484501499\/2\)\)\),
      SequenceForm[ 
      "f[", 27, ",0]=", 107664318316695057167104990120185, "  ,", 
        Rational[ -6352320865062840605337423484501499, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(14.468000000004395`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 14.468000000004395, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]28\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 28, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]28\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(99559507987415102912940233152478271\/8\)\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(29599889757616928672260787263787863\/2\)\)\),
      SequenceForm[ "f[", 28, ",0]=", 
        Rational[ -99559507987415102912940233152478271, 8], "  ,", 
        Rational[ -29599889757616928672260787263787863, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(16.905000000002474`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 16.905000000002474, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]29\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 29, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]29\[InvisibleSpace]",0]="\
\[InvisibleSpace]15867133782171139631419257221763975\[InvisibleSpace]"  ,"\
\[InvisibleSpace]15955970331089786447773804542432944229\/2\),
      SequenceForm[ 
      "f[", 29, ",0]=", 15867133782171139631419257221763975, "  ,", 
        Rational[ 15955970331089786447773804542432944229, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(19.733000000001994`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 19.733000000001994, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]30\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 30, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]30\[InvisibleSpace]",0]="\
\[InvisibleSpace]119000932700729321076868067595015024813\/4\[InvisibleSpace]" \
 ,"\[InvisibleSpace]\(-\(277530533294577551841327683080469703811\/2\)\)\),
      SequenceForm[ "f[", 30, ",0]=", 
        Rational[ 119000932700729321076868067595015024813, 4], "  ,", 
        Rational[ -277530533294577551841327683080469703811, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(22.90400000000227`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 22.90400000000227, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]31\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 31, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]31\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-702523258823328316231135004194073088915\)\[InvisibleSpace]\
"  ,"\[InvisibleSpace]\(-\(37818416987954553199977725497471295732523\/2\)\)\),
      
      SequenceForm[ 
      "f[", 31, ",0]=", -702523258823328316231135004194073088915, "  ,", 
        Rational[ -37818416987954553199977725497471295732523, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(26.59100000000217`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 26.591000000002168, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]32\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 32, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]32\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(4250890524558944684227807811445974295778881\/64\)\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]1717013990712077919208679145631869231747009\/2\),
      SequenceForm[ "f[", 32, ",0]=", 
        Rational[ -4250890524558944684227807811445974295778881, 64], "  ,", 
        Rational[ 1717013990712077919208679145631869231747009, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(30.544000000001688`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 30.544000000001688, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]33\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 33, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]33\[InvisibleSpace]",0]="\
\[InvisibleSpace]3658196343130974082489542618012563561432139\[InvisibleSpace]\
"  ,"\[InvisibleSpace]77191613774654292151874789945503761740251605\/2\),
      SequenceForm[ 
      "f[", 33, ",0]=", 3658196343130974082489542618012563561432139, "  ,", 
        Rational[ 77191613774654292151874789945503761740251605, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(35.09200000000237`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 35.092000000002372, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]34\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 34, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]34\[InvisibleSpace]",0]="\
\[InvisibleSpace]480533250262456435848182717229709496199542667\/4\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(7700382907037192703782110095968372212466307019\/2\)\)\
\),
      SequenceForm[ "f[", 34, ",0]=", 
        Rational[ 480533250262456435848182717229709496199542667, 4], "  ,", 
        Rational[ -7700382907037192703782110095968372212466307019, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(40.12200000000121`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 40.122000000001208, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]35\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 35, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]35\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-15314660468524381268531306430571213902185661375\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(74750810183433563145090313936310655870134633499\/2\)\)\
\),
      SequenceForm[ 
      "f[", 35, ",0]=", -15314660468524381268531306430571213902185661375, 
        "  ,", 
        Rational[ -74750810183433563145090313936310655870134633499, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(45.983000000000175`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 45.983000000000175, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]36\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 36, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]36\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(240924080056438924180253501426751526459077564993\/8\)\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]31031430851390165572338237523722456984245867359385\/2\),
      SequenceForm[ "f[", 36, ",0]=", 
        Rational[ -240924080056438924180253501426751526459077564993, 8], 
        "  ,", 
        Rational[ 31031430851390165572338237523722456984245867359385, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(52.38800000000083`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 52.388000000000829, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]37\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 37, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]37\[InvisibleSpace]",0]="\
\[InvisibleSpace]58642089653503183117738567300019403347556260490735\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(554080995852040716725991299669193076852756846462587\/\
2\)\)\),
      SequenceForm[ 
      "f[", 37, ",0]=", 58642089653503183117738567300019403347556260490735, 
        "  ,", 
        Rational[ -554080995852040716725991299669193076852756846462587, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(59.77900000000227`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 59.77900000000227, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]38\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 38, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]38\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(5968148537527937094072777410230110723734889447628863\/4\
\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
115136851598944285958990957787190987771355849067438675\/2\)\)\),
      SequenceForm[ "f[", 38, ",0]=", 
        Rational[ -5968148537527937094072777410230110723734889447628863, 4], 
        "  ,", 
        Rational[ -115136851598944285958990957787190987771355849067438675, 
          2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(67.85700000000179`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 67.85700000000179, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]39\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 39, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]39\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-205335041815579775146740253746094084514736113899176075\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]5798664873932503845513385701834823849714899130501901109\/2\
\),
      SequenceForm[ 
      "f[", 39, 
        ",0]=", -205335041815579775146740253746094084514736113899176075, 
        "  ,", 
        Rational[ 
        5798664873932503845513385701834823849714899130501901109, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(77.12400000000343`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 77.124000000003434, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]40\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 40, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]40\[InvisibleSpace]",0]="\
\[InvisibleSpace]201535773367170337133979276353799109945778582074768709283\/\
16\[InvisibleSpace]"  \
,"\[InvisibleSpace]366762823041822507974017228245867692678209369461736564017\/\
2\),
      SequenceForm[ "f[", 40, ",0]=", 
        Rational[ 
        201535773367170337133979276353799109945778582074768709283, 16], "  ,",
         
        Rational[ 
        366762823041822507974017228245867692678209369461736564017, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(87.01300000000265`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 87.013000000002648, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]41\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 41, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]41\[InvisibleSpace]",0]="\
\[InvisibleSpace]587956804598141933301856756161501171060413611217280039795\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
39741095253595997604887735243701998859633744711780307182731\/2\)\)\),
      SequenceForm[ 
      "f[", 41, ",0]=", 
        587956804598141933301856756161501171060413611217280039795, "  ,", 
        Rational[ \
-39741095253595997604887735243701998859633744711780307182731, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(98.21600000000217`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 98.216000000002168, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]42\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 42, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]42\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
320225206680706747587126018336543056345404219326330860985729\/4\)\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
657020414391112747980547669151342785249731603396900993120795\/2\)\)\),
      SequenceForm[ "f[", 42, ",0]=", 
        Rational[ \
-320225206680706747587126018336543056345404219326330860985729, 4], "  ,", 
        Rational[ \
-657020414391112747980547669151342785249731603396900993120795, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(110.23200000000179`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 110.23200000000179, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]43\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 43, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]43\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
544190802432000270081698784219511952496393606553301760695031\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
236850258630134553618902583777338466001365204258660694127638213\/2\),
      SequenceForm[ 
      "f[", 43, 
        ",0]=", -544190802432000270081698784219511952496393606553301760695031,
         "  ,", 
        Rational[ 
        236850258630134553618902583777338466001365204258660694127638213, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(124.06000000000313`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 124.06000000000313, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]44\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 44, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]44\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
3621533267579970933244207413150738829328013025940269382216713941\/8\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
4013113946753088510702673292336142768229082619514059526834214007\/2\)\)\),
      SequenceForm[ "f[", 44, ",0]=", 
        Rational[ 
        3621533267579970933244207413150738829328013025940269382216713941, 8], 
        "  ,", 
        Rational[ \
-4013113946753088510702673292336142768229082619514059526834214007, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(139.12300000000505`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 139.12300000000505, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]45\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 45, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]45\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
11729135827631523894896559949866377362467772436311346286614954025\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
1277461182888610824170449496981285632269257569761392892150522782811\/2\)\)\),
      SequenceForm[ 
      "f[", 45, 
        ",0]=", -\
11729135827631523894896559949866377362467772436311346286614954025, "  ,", 
        Rational[ \
-1277461182888610824170449496981285632269257569761392892150522782811, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(156.31100000000333`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 156.31100000000333, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]46\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 46, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]46\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
9232488155341813605903491143730672434663273129208848356722173708683\/4\)\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
68764722908045969697253050488388361773263253746771262387097064022749\/2\),
      SequenceForm[ "f[", 46, ",0]=", 
        Rational[ \
-9232488155341813605903491143730672434663273129208848356722173708683, 4], 
        "  ,", 
        Rational[ 
        68764722908045969697253050488388361773263253746771262387097064022749, 
          2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(174.7800000000043`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 174.78000000000429, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]47\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 47, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]47\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
152291893560732700599620749021082351146921471347934922370152388215805\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
5916902260217128893453361031399938598643593388909369539382118649619093\/2\),
      SequenceForm[ 
      "f[", 47, ",0]=", 
        152291893560732700599620749021082351146921471347934922370152388215805,
         "  ,", 
        Rational[ 
        5916902260217128893453361031399938598643593388909369539382118649619093\
, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(195.79600000000391`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 195.79600000000391, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]48\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 48, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]48\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
311025078996906369998230423537456650744991809156585302478195699683696181\/32\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
679251838666222285334614573149766738602326776170837954037981100366282335\/2\)\
\)\),
      SequenceForm[ "f[", 48, ",0]=", 
        Rational[ 
        3110250789969063699982304235374566507449918091565853024781956996836961\
81, 32], "  ,", 
        Rational[ \
-679251838666222285334614573149766738602326776170837954037981100366282335, 
          2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(217.81100000000515`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 217.81100000000515, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]49\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 49, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]49\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
1384474019436488796764003960795024852405334322821273898903251669642742245\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
17185596190583011788243181021545184449155664272805424513377853329657868779\/2\
\)\)\),
      SequenceForm[ 
      "f[", 49, 
        ",0]=", -\
1384474019436488796764003960795024852405334322821273898903251669642742245, 
        "  ,", 
        Rational[ \
-17185596190583011788243181021545184449155664272805424513377853329657868779, 
          2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(242.54600000000573`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 242.54600000000573, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]50\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 50, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]50\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
73804085222436771380261762790842673922206511868856717754091825376660385581\/4\
\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
5662269409503115896848170495878688370588884656915171559987828918899830537877\/\
2\),
      SequenceForm[ "f[", 50, ",0]=", 
        Rational[ \
-73804085222436771380261762790842673922206511868856717754091825376660385581, 
          4], "  ,", 
        Rational[ 
        5662269409503115896848170495878688370588884656915171559987828918899830\
537877, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(268.8430000000044`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 268.84300000000439, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]51\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 51, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]51\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
10932202265998946119377460603302693651470281263335544135012448431249836809041\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
82897112643041834614608064727954832917979540299927242612519207692272154176859\
\/2\)\)\),
      SequenceForm[ 
      "f[", 51, ",0]=", 
        1093220226599894611937746060330269365147028126333554413501244843124983\
6809041, "  ,", 
        Rational[ \
-82897112643041834614608064727954832917979540299927242612519207692272154176859\
, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(298.4680000000044`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 298.46800000000439, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]52\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 52, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]52\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
218852484553669686747834238074303479757558216807130328268623515813401721188398\
1\/8\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
421398041633122923480457594711615291925672518332302635377523224423609577877684\
55\/2\)\)\),
      SequenceForm[ "f[", 52, ",0]=", 
        Rational[ \
-21885248455366968674783423807430347975755821680713032826862351581340172118839\
81, 8], "  ,", 
        Rational[ \
-42139804163312292348045759471161529192567251833230263537752322442360957787768\
455, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(329.8890000000065`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 329.88900000000649, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]53\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 53, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]53\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
770201099512806627156345862918934096404311189020590049679520555266504872262857\
61\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
235529856994338809460997810474650495300547004592681649756533874849020295111787\
4885\/2\),
      SequenceForm[ 
      "f[", 53, 
        ",0]=", -\
770201099512806627156345862918934096404311189020590049679520555266504872262857\
61, "  ,", 
        Rational[ 
        2355298569943388094609978104746504953005470045926816497565338748490202\
951117874885, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(365.01400000000467`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 365.01400000000467, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]54\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 54, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]54\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
212975511433719133891857137786998430746294751612551589621184965245225925745843\
24681\/4\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
269692877764616427649448869376015501603511540186916122591212930988878876514648\
093453\/2\),
      SequenceForm[ "f[", 54, ",0]=", 
        Rational[ 
        2129755114337191338918571377869984307462947516125515896211849652452259\
2574584324681, 4], "  ,", 
        Rational[ 
        2696928777646164276494488693760155016035115401869161225912129309888788\
76514648093453, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(402.2800000000043`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 402.28000000000429, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]55\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 55, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]55\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
452230750075191604201680179824772712662250283395330833527918059640531013555909\
464581\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
322128842104694471248027569529745766735387667649080020154279888790705826649234\
05939979\/2\)\)\),
      SequenceForm[ 
      "f[", 55, ",0]=", 
        4522307500751916042016801798247727126622502833953308335279180596405310\
13555909464581, "  ,", 
        Rational[ \
-32212884210469447124802756952974576673538766764908002015427988879070582664923\
405939979, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(443.9820000000036`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 443.98200000000361, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]56\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 56, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]56\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
106245923813429382728526928465950803648528863725078188997421381262103955098559\
5947020359\/16\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
116688605220359361132138162762743351775651882371353048167089433475283060610158\
5227107055\/2\)\)\),
      SequenceForm[ "f[", 56, ",0]=", 
        Rational[ \
-10624592381342938272852692846595080364852886372507818899742138126210395509855\
95947020359, 16], "  ,", 
        Rational[ \
-11668860522035936113213816276274335177565188237135304816708943347528306061015\
85227107055, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(487.43600000000333`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 487.43600000000333, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]57\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 57, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]57\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
144066954268172063162743578003050206070180731626920083020741593201039290962828\
0860824509\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
360726597222250324302714060133424298011072045314764823009060449442029225436748\
146295716277\/2\),
      SequenceForm[ 
      "f[", 57, 
        ",0]=", -\
144066954268172063162743578003050206070180731626920083020741593201039290962828\
0860824509, "  ,", 
        Rational[ 
        3607265972222503243027140601334242980110720453147648230090604494420292\
25436748146295716277, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(535.6550000000043`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 535.65500000000429, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]58\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 58, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]58\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
281202067794977563036698983974278241167361541270550713896116424130223917370772\
8996042868743\/4\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
393495981136054578990505527953608917528089541282877548089058681807338118844980\
7977502692795\/2\)\)\),
      SequenceForm[ "f[", 58, ",0]=", 
        Rational[ 
        2812020677949775630366989839742782411673615412705507138961164241302239\
173707728996042868743, 4], "  ,", 
        Rational[ \
-39349598113605457899050552795360891752808954128287754808905868180733811884498\
07977502692795, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(586.6550000000025`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 586.65500000000247, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]59\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 59, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]59\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
160123085203423936411243138331263211220211556527704958105699695061620941812451\
65755620198631\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
356396611529097336941664060513710189748369059843760768514121744097950920425179\
8275810286522491/2\)\)\),
      SequenceForm[ 
      "f[", 59, 
        ",0]=", -\
160123085203423936411243138331263211220211556527704958105699695061620941812451\
65755620198631, "  ,", 
        Rational[ \
-35639661152909733694166406051371018974836905984376076851412174409795092042517\
98275810286522491, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(643.1860000000033`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 643.18600000000333, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]60\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 60, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]60\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
526579673496228836041476013819064097159662800515612708412674595933657556206294\
20348113828645751/
            8\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
201785558428324622376665743167953846737665740352177351684560654911477196442142\
180770693836367465/2\),
      SequenceForm[ "f[", 60, ",0]=", 
        Rational[ \
-52657967349622883604147601381906409715966280051561270841267459593365755620629\
420348113828645751, 8], "  ,", 
        Rational[ 
        2017855584283246223766657431679538467376657403521773516845606549114771\
96442142180770693836367465, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(702.2490000000034`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 702.24900000000343, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]61\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 61, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]61\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
466640951295226672356814584868193447630886458159762338965833958938856161175191\
466919450789046823\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
303265816659658714661697742460235274107447813463907593795682390532317459039334\
11438164330926029541/2\),
      SequenceForm[ 
      "f[", 61, ",0]=", 
        4666409512952266723568145848681934476308864581597623389658339589388561\
61175191466919450789046823, "  ,", 
        Rational[ 
        3032658166596587146616977424602352741074478134639075937956823905323174\
5903933411438164330926029541, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(767.4060000000045`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 767.4060000000045, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]62\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 62, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]62\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
207050085602954519870817984574524778997527244515001539994025196669470720683737\
963702533440979314877/
          4\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
371620977535856510802779564734057452875550690704127089292358318187768280142124\
5797851154474564067779/2\)\)\),
      SequenceForm[ "f[", 62, ",0]=", 
        Rational[ 
        2070500856029545198708179845745247789975272445150015399940251966694707\
20683737963702533440979314877, 4], "  ,", 
        Rational[ \
-37162097753585651080277956473405745287555069070412708929235831818776828014212\
45797851154474564067779, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(835.6880000000019`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 835.68800000000192, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]63\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 63, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]63\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
774738799999087610584893067227214696741099418266537104797546330368412986477709\
0561145508260186013299\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
184225744777172953199224879442912291594134072950140990560762114777419949721189\
734148254699371888622507/2\)\)\),
      SequenceForm[ 
      "f[", 63, 
        ",0]=", -\
774738799999087610584893067227214696741099418266537104797546330368412986477709\
0561145508260186013299, "  ,", 
        Rational[ \
-18422574477717295319922487944291229159413407295014099056076211477741994972118\
9734148254699371888622507, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(911.2820000000029`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 911.28200000000288, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]64\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 64, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]64\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
318154936273126755278612614934569988172857922622680323294693636290158819307699\
29413212096512088843914369/
            128\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
542319564495533930385228907720639984292330647663966356203702846967957952529208\
63102332515830476511711105/2\),
      SequenceForm[ "f[", 64, ",0]=", 
        Rational[ \
-31815493627312675527861261493456998817285792262268032329469363629015881930769\
929413212096512088843914369, 128], "  ,", 
        Rational[ 
        5423195644955339303852289077206399842923306476639663562037028469679579\
5252920863102332515830476511711105, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(988.3120000000035`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 988.31200000000354, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]65\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 65, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]65\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
106634907227753114670645544251891828282211756847153879092687930710241609850956\
861668807688342425256957419\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
308654736934868192186806271835082955329090425729660738574748692285105623428822\
678851480595059460903027115/2\)\)\),
      SequenceForm[ 
      "f[", 65, ",0]=", 
        1066349072277531146706455442518918282822117568471538790926879307102416\
09850956861668807688342425256957419, "  ,", 
        Rational[ \
-30865473693486819218680627183508295532909042572966073857474869228510562342882\
2678851480595059460903027115, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1072.140000000003`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1072.1400000000031, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]66\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 66, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]66\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
816509738703081249532789465427204892808389431524720873585101909201645405429577\
2554679144428491545922046565/
            4\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
690491050288327130708766711971649957806236147202469689358026237622318210494408\
075274784370961536426472236811/2\)\)\),
      SequenceForm[ "f[", 66, ",0]=", 
        Rational[ \
-81650973870308124953278946542720489280838943152472087358510190920164540542957\
72554679144428491545922046565, 4], "  ,", 
        Rational[ \
-69049105028832713070876671197164995780623614720246968935802623762231821049440\
8075274784370961536426472236811, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1159.859000000004`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1159.859000000004, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]67\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 67, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]67\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
128759132969981949675829630700303895791547231566409813617379736778242700334915\
8559103509066763481081068859295\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
387009600309014172729846260940736684410180089505306143697862518151124635200942\
81264211659076528691350669225317/2\),
      SequenceForm[ 
      "f[", 67, 
        ",0]=", -\
128759132969981949675829630700303895791547231566409813617379736778242700334915\
8559103509066763481081068859295, "  ,", 
        Rational[ 
        3870096003090141727298462609407366844101800895053061436978625181511246\
3520094281264211659076528691350669225317, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1256.9680000000044`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1256.9680000000044, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]68\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 68, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]68\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
734919060868614040393462376203589057629323518397637873395389549100193125407559\
173922199461111631274542561420551/
          8\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
758061086249393669936930893564814564470097490811840226674521507067173000054371\
3973977439794114427540940977324633/2\),
      SequenceForm[ "f[", 68, ",0]=", 
        Rational[ 
        7349190608686140403934623762035890576293235183976378733953895491001931\
25407559173922199461111631274542561420551, 8], "  ,", 
        Rational[ 
        7580610862493936699369308935648145644700974908118402266745215070671730\
000543713973977439794114427540940977324633, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1358.3740000000034`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1358.3740000000034, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]69\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 69, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]69\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
131415229881312879867177167035050976973573161493276378336929977257059672696749\
38037107292428388039564815081271951\[InvisibleSpace]"  ,"\[InvisibleSpace]\(-\
\(9420102375223422157353531352141336313703540620681607952696381869999105625640\
43188448553144352744097463144074168315/2\)\)\),
      SequenceForm[ 
      "f[", 69, ",0]=", 
        1314152298813128798671771670350509769735731614932763783369299772570596\
7269674938037107292428388039564815081271951, "  ,", 
        Rational[ \
-94201023752234221573535313521413363137035406206816079526963818699991056256404\
3188448553144352744097463144074168315, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1469.5920000000024`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1469.5920000000024, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]70\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 70, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]70\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
794651803570162070269600095070878152238349060926025687237155721262936723424708\
7597967067536127512380146692429133999/
            4\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
618860519550113425875529123162442728494936682556102269627640457936022795889680\
59880882532976011671916924863677336467/2\)\)\),
      SequenceForm[ "f[", 70, ",0]=", 
        Rational[ \
-79465180357016207026960009507087815223834906092602568723715572126293672342470\
87597967067536127512380146692429133999, 4], "  ,", 
        Rational[ \
-61886051955011342587552912316244272849493668255610226962764045793602279588968\
059880882532976011671916924863677336467, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1585.734000000004`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1585.734000000004, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]71\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 71, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]71\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
888364944890992656824749627151240744708211426609965572038238886366886402207565\
32566941212646881709627343648091166059\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
175008765090993729129976793690553093299059966834174983582387459347298384547761\
94265416571055400968898493428819179286197/2\),
      SequenceForm[ 
      "f[", 71, 
        ",0]=", -\
888364944890992656824749627151240744708211426609965572038238886366886402207565\
32566941212646881709627343648091166059, "  ,", 
        Rational[ 
        1750087650909937291299767936905530932990599668341749835823874593472983\
8454776194265416571055400968898493428819179286197, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1713.452000000003`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1713.452000000003, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]72\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 72, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]72\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
555358239115045910801344605761877307990025958176618598571391704616063474863786\
205571935348891089146646496000620120287543/
          16\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
190680672029042370052780744630282599035745382254570869616313684987366622483193\
05411949811793034756568872292128089612529/2\),
      SequenceForm[ "f[", 72, ",0]=", 
        Rational[ 
        5553582391150459108013446057618773079900259581766185985713917046160634\
74863786205571935348891089146646496000620120287543, 16], "  ,", 
        Rational[ 
        1906806720290423700527807446302825990357453822545708696163136849873666\
2248319305411949811793034756568872292128089612529, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1845.3740000000016`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1845.3740000000016, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]73\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 73, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]73\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
488570298973370219983711583582704877681846028470138162124206453375422864677012\
016694059400580801434496602790258864706797\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\(\
280480038853234701982428744524599058705998409128203080978272773229646185688737\
016904631176522337401587534206089725361587211/2\)\)\),
      SequenceForm[ 
      "f[", 73, 
        ",0]=", -\
488570298973370219983711583582704877681846028470138162124206453375422864677012\
016694059400580801434496602790258864706797, "  ,", 
        Rational[ \
-28048003885323470198242874452459905870599840912820308097827277322964618568873\
7016904631176522337401587534206089725361587211, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1989.3580000000038`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1989.3580000000038, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]74\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 74, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]74\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
211104173381758588858851716971143741538752132066362997026148105156017938319571\
1117071216804649458589738569176181798173880561/
            4\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
152034016055920796331835687623733733853648950560974177848309122555482670511475\
79305158080513146839688599410537322786874235557/2\),
      SequenceForm[ "f[", 74, ",0]=", 
        Rational[ \
-21110417338175858885885171697114374153875213206636299702614810515601793831957\
11117071216804649458589738569176181798173880561, 4], "  ,", 
        Rational[ 
        1520340160559207963318356876237337338536489505609741778483091225554826\
7051147579305158080513146839688599410537322786874235557, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2138.9050000000043`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2138.9050000000043, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]75\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 75, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]75\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
372260371031463330870142480822823166430967935332824352038320190751833660883101\
84214804724539403541529365747955531120625958697\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
387827606194243692442947576837383888212480491621704814278679576009386204874167\
1059455271640567860025864089018094367735227509829/2\),
      SequenceForm[ 
      "f[", 75, ",0]=", 
        3722603710314633308701424808228231664309679353328243520383201907518336\
6088310184214804724539403541529365747955531120625958697, "  ,", 
        Rational[ 
        3878276061942436924429475768373838882124804916217048142786795760093862\
048741671059455271640567860025864089018094367735227509829, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2302.7640000000047`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2302.7640000000047, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]76\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 76, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]76\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
545348147610876806183805960710163527723270005116281601361513663380606873682873\
81644903850315685388722863981635481120694623492701/
          8\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
483799072556745172720044962951989118488659850392764169343588658680297536785945\
880986506276808905032574891988841418745540225376951/2\)\)\),
      SequenceForm[ "f[", 76, ",0]=", 
        Rational[ 
        5453481476108768061838059607101635277232700051162816013615136633806068\
7368287381644903850315685388722863981635481120694623492701, 8], "  ,", 
        Rational[ \
-48379907255674517272004496295198911848865985039276416934358865868029753678594\
5880986506276808905032574891988841418745540225376951, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2471.8730000000032`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2471.8730000000032, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]77\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 77, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]77\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
103266698736608412208219739475260258487041696830327067584422979251941297231134\
6135889026054955074256109169581856989826335864057225\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\(\
411415227663988141444385063385379292506469277285473025533962957430740130298885\
74935811999465646016147660068057001483265953551466971/2\)\)\),
      SequenceForm[ 
      "f[", 77, 
        ",0]=", -\
103266698736608412208219739475260258487041696830327067584422979251941297231134\
6135889026054955074256109169581856989826335864057225, "  ,", 
        Rational[ \
-41141522766398814144438506338537929250646927728547302553396295743074013029888\
574935811999465646016147660068057001483265953551466971, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2656.171000000002`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2656.1710000000021, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]78\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 78, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]78\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
247380021024574274438635680153897554118534437794499892983512860035745058788635\
958547794308139708337501189175109692122228452917750907/
            4\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
112351554439804850674682438122964812398751702308033579533737515420816851009702\
54326287877323961843454283537655100252699398608651928989/2\),
      SequenceForm[ "f[", 78, ",0]=", 
        Rational[ \
-24738002102457427443863568015389755411853443779449989298351286003574505878863\
5958547794308139708337501189175109692122228452917750907, 4], "  ,", 
        Rational[ 
        1123515544398048506746824381229648123987517023080335795337375154208168\
5100970254326287877323961843454283537655100252699398608651928989, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2848.234000000002`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2848.2340000000022, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]79\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 79, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]79\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
224734961560987019194456389859556901282229536926178634453279323254136076055839\
18706957329101613138055404875296424357696595785434539293\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
107159009560320056838462322261248352432335147307044047779951116112341088769656\
769399694863336709990436086527813071507172351498072517141/2\),
      SequenceForm[ 
      "f[", 79, ",0]=", 
        2247349615609870191944563898595569012822295369261786344532793232541360\
7605583918706957329101613138055404875296424357696595785434539293, "  ,", 
        Rational[ 
        1071590095603200568384623222612483524323351473070440477799511161123410\
88769656769399694863336709990436086527813071507172351498072517141, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3057.8280000000013`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3057.8280000000013, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]80\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 80, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]80\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
540181009629422108837298355851133488864206486940068477383058179097459106173783\
5349457078454939829830288408682315849385819573506596019181/
            32\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
222391141699028488508278932324378330041604633420320080615347815594806371483121\
177545658971680443310240198568219374289082021351986573952671/2\)\)\),
      SequenceForm[ "f[", 80, ",0]=", 
        Rational[ \
-54018100962942210883729835585113348886420648694006847738305817909745910617378\
35349457078454939829830288408682315849385819573506596019181, 32], "  ,", 
        Rational[ \
-22239114169902848850827893232437833004160463342032008061534781559480637148312\
1177545658971680443310240198568219374289082021351986573952671, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3271.281000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3271.2810000000009, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]81\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 81, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]81\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
422051454733098329070396188492300969462849640068753497316702609825235862376064\
507659608933527497667032513139008907766883945181220757707845\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
113622780417278389593417644445639513230611505340049134171439365033281518962495\
68389999105116290703913720094616940245304287719326459844432533/2\),
      SequenceForm[ 
      "f[", 81, 
        ",0]=", -\
422051454733098329070396188492300969462849640068753497316702609825235862376064\
507659608933527497667032513139008907766883945181220757707845, "  ,", 
        Rational[ 
        1136227804172783895934176444456395132306115053400491341714393650332815\
1896249568389999105116290703913720094616940245304287719326459844432533, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3502.765000000003`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3502.7650000000031, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]82\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 82, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]82\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
115626112448428259508485742253220398772169712623080942530826230037283014876042\
535897474902102078814546430171598162132195904759995495082652131/
          4\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
379737975771929706854892340020395572939063375033091846580411220717558717008619\
3303251420409735317288967100062766782995083686553961623776378709/2\),
      SequenceForm[ "f[", 82, ",0]=", 
        Rational[ 
        1156261124484282595084857422532203987721697126230809425308262300372830\
14876042535897474902102078814546430171598162132195904759995495082652131, 4], 
        "  ,", 
        Rational[ 
        3797379757719297068548923400203955729390633750330918465804112207175587\
170086193303251420409735317288967100062766782995083686553961623776378709, 2]],
      
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3742.5920000000024`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3742.5920000000024, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]83\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 83, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]83\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
675833083519054226271972192049061010953840430188488275299051156516719218282712\
0635270430500293397128197725485201549957560012715982265262234481\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
471131119461450110709043058210819113444628707709150030125543540784787955959180\
424011861329599837458599269347259706403451529306504097874363626459/2\)\)\),
      SequenceForm[ 
      "f[", 83, ",0]=", 
        6758330835190542262719721920490610109538404301884882752990511565167192\
182827120635270430500293397128197725485201549957560012715982265262234481, 
        "  ,", 
        Rational[ \
-47113111946145011070904305821081911344462870770915003012554354078478795595918\
0424011861329599837458599269347259706403451529306504097874363626459, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4002.9510000000028`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4002.9510000000028, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]84\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 84, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]84\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
814897892726833902756155091557228462197954054848613446039350242996407295950399\
7446129437220707075553935701169078644349731137300237570377752584261/
            8\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
509697503055618455211687300767648040902271698630449161130375522282909098954495\
78514538343275585825017879894899753392317623976783986786667172690119/2\)\)\),
      SequenceForm[ "f[", 84, ",0]=", 
        Rational[ \
-81489789272683390275615509155722846219795405484861344603935024299640729595039\
97446129437220707075553935701169078644349731137300237570377752584261, 8], 
        "  ,", 
        Rational[ \
-50969750305561845521168730076764804090227169863044916113037552228290909895449\
578514538343275585825017879894899753392317623976783986786667172690119, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4273.560000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4273.5600000000013, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]85\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 85, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]85\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
794193182437806483420378529890190755727240887535113650704167901920440437402445\
55717148949694022150631011170606768852597322599653647642825992863265\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
134814464183394048195761345425536733969051268089117817491025007721040747947973\
85705794555144796975788421241364562210146414866219389826058897100238149/2\),
      SequenceForm[ 
      "f[", 85, 
        ",0]=", -\
794193182437806483420378529890190755727240887535113650704167901920440437402445\
55717148949694022150631011170606768852597322599653647642825992863265, "  ,", 
        Rational[ 
        1348144641833940481957613454255367339690512680891178174910250077210407\
479479738570579455514479697578842124136456221014641486621938982605889710023814\
9, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4566.372000000003`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4566.372000000003, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]86\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 86, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]86\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
108789383397095891246728454358794706715090894944819063335025681370069463854148\
269616159278874253292921658494240952980886951748185847210622278680525529/
          4\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
266741632311305231179141229874922490501782063158145208243128169615310401460417\
641616418359440143574569168369437155594400406815998995778958947488326093/2\),
      SequenceForm[ "f[", 86, ",0]=", 
        Rational[ 
        1087893833970958912467284543587947067150908949448190633350256813700694\
638541482696161592788742532929216584942409529808869517481858472106222786805255\
29, 4], "  ,", 
        Rational[ 
        2667416323113052311791412298749224905017820631581452082431281696153104\
014604176416164183594401435745691683694371555944004068159989957789589474883260\
93, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4870.685000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4870.6850000000013, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]87\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 87, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]87\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
173518372871754417236119517965333749658408561021678496841345182074144127411770\
84749216524210301825881571094080862138793564279021447671267022201915685\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
324497493088555080701096639962919810719213499406382483118689178322717331497819\
796437164597579888268582471554348791904028842689945376463119401956357007755/
            2\)\)\),
      SequenceForm[ 
      "f[", 87, ",0]=", 
        1735183728717544172361195179653337496584085610216784968413451820741441\
274117708474921652421030182588157109408086213879356427902144767126702220191568\
5, "  ,", 
        Rational[ \
-32449749308855508070109663996291981071921349940638248311868917832271733149781\
9796437164597579888268582471554348791904028842689945376463119401956357007755, 
          2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5201.795000000002`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5201.7950000000019, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]88\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 88, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]88\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
993434621996362483631141974178934292909079938545256435438833362160228502454441\
2620823771647319733674900960262411749235001791114708769654415779895808604723/
            16\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
151522950817800186509219043677357863853216655618719538014402855092528006775269\
50302174497800767538612590535110067813545557160704289215402056560012156971217/
          2\),
      SequenceForm[ "f[", 88, ",0]=", 
        Rational[ \
-99343462199636248363114197417893429290907993854525643543883336216022850245444\
12620823771647319733674900960262411749235001791114708769654415779895808604723,
           16], "  ,", 
        Rational[ 
        1515229508178001865092190436773578638532166556187195380144028550925280\
067752695030217449780076753861259053511006781354555716070428921540205656001215\
6971217, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5540.716000000002`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5540.7160000000022, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]89\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 89, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]89\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
404949001057682450727947701184009081251162933345108944613725339889905881759843\
66877963562730693381889770623669682146552828151931239134112583634254532327395\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
673117661598182963534018438220194123052491204083723963379783781290445594868065\
019120726751048952569121443130138830663230743427422432888761408786513161873874\
1/2\),
      SequenceForm[ 
      "f[", 89, ",0]=", 
        4049490010576824507279477011840090812511629333451089446137253398899058\
817598436687796356273069338188977062366968214655282815193123913411258363425453\
2327395, "  ,", 
        Rational[ 
        6731176615981829635340184382201941230524912040837239633797837812904455\
948680650191207267510489525691214431301388306632307434274224328887614087865131\
618738741, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5906.309000000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5906.3090000000011, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]90\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 90, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]90\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
484662265551183968586979113355416372657049328079214562498832085503648860786978\
407122902046047904440089922744496897790014732811752339393831255791670639038637\
03/4\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
823149684330706365058791022891797889184182765780054888407652117640789454231777\
337226631649669275303858155430131780134064818682759770350037687271053919007795\
451/2\)\)\),
      SequenceForm[ "f[", 90, ",0]=", 
        Rational[ 
        4846622655511839685869791133554163726570493280792145624988320855036488\
607869784071229020460479044400899227444968977900147328117523393938312557916706\
3903863703, 4], "  ,", 
        Rational[ \
-82314968433070636505879102289179788918418276578005488840765211764078945423177\
733722663164966927530385815543013178013406481868275977035003768727105391900779\
5451, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6284.216000000002`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6284.2160000000022, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]91\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 91, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]91\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
180466141224205454166516181853926827834011742211955770231831358860058722541423\
558662699555186726835942539339558093308145582136221975807950223636512902146754\
2215\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
111875394829130678282152943252518406880135550845151975477737199786149591846470\
070437438925635321949749668897925395245021223769590254766963958649309088942806\
487803/2\)\)\),
      SequenceForm[ 
      "f[", 91, 
        ",0]=", -\
180466141224205454166516181853926827834011742211955770231831358860058722541423\
558662699555186726835942539339558093308145582136221975807950223636512902146754\
2215, "  ,", 
        Rational[ \
-11187539482913067828215294325251840688013555084515197547773719978614959184647\
007043743892563532194974966889792539524502122376959025476696395864930908894280\
6487803, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6694.342000000002`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6694.3420000000024, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]92\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 92, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]92\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
143549629821513786351254803143483895920288889691362423454217874953176247745516\
045649112991305398034059300210354985075012138648045108599551742455379210057593\
0868271/8\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
287019887600310335884223538971864951098753673195309194382442468026404026302522\
230447800191950641784071898979077384330935526482668671932108233489099815672930\
45411881/2\),
      SequenceForm[ "f[", 92, ",0]=", 
        Rational[ \
-14354962982151378635125480314348389592028888969136242345421787495317624774551\
604564911299130539803405930021035498507501213864804510859955174245537921005759\
30868271, 8], "  ,", 
        Rational[ 
        2870198876003103358842235389718649510987536731953091943824424680264040\
263025222304478001919506417840718989790773843309355264826686719321082334890998\
1567293045411881, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(7114.717000000004`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 7114.7170000000042, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]93\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 93, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]93\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
584045366697637731367369596674599623346448194082225138905691085499856373853137\
374297602427687917386726200971410358483199997402121295948508041809561726651823\
07842247\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
918477171758097755251173711675006480343402019682769357311235123287128682426613\
770826722066795177006037945478770226936206100544186380787647127658602403807545\
311192421/2\),
      SequenceForm[ 
      "f[", 93, ",0]=", 
        5840453666976377313673695966745996233464481940822251389056910854998563\
738531373742976024276879173867262009714103584831999974021212959485080418095617\
2665182307842247, "  ,", 
        Rational[ 
        9184771717580977552511737116750064803434020196827693573112351232871286\
824266137708267220667951770060379454787702269362061005441863807876471276586024\
03807545311192421, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(7569.029000000006`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 7569.0290000000059, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]94\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 94, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]94\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
244943932743751882985317190776371905914570487606231749571526128688699193300335\
637361309556924358329865502787087719561988156209658249521635985133958687117481\
2681421517/
          4\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
829314058154097408245903688528521956354588489334502769802658664764085246142377\
014724575331874238510688272238274518941708669159281508532840014774577365892153\
196768929539/2\)\)\),
      SequenceForm[ "f[", 94, ",0]=", 
        Rational[ 
        2449439327437518829853171907763719059145704876062317495715261286886991\
933003356373613095569243583298655027870877195619881562096582495216359851339586\
871174812681421517, 4], "  ,", 
        Rational[ \
-82931405815409740824590368852852195635458848933450276980265866476408524614237\
701472457533187423851068827223827451894170866915928150853284001477457736589215\
3196768929539, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(8037.5450000000055`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 8037.5450000000055, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]95\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 95, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]95\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
159946151745452910301808811392274206804119696519540570097579406299962309785148\
190221644537357906509673681792636456428253356596680630113745197556010343149741\
2239683473747\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
339891966362724618383680547330822601308009311664010898788489687585531760324203\
516605418522083133357876177362250803129945473920360506453163872789851842274471\
44715325952981/2\),
      SequenceForm[ 
      "f[", 95, 
        ",0]=", -\
159946151745452910301808811392274206804119696519540570097579406299962309785148\
190221644537357906509673681792636456428253356596680630113745197556010343149741\
2239683473747, "  ,", 
        Rational[ 
        3398919663627246183836805473308226013080093116640108987884896875855317\
603242035166054185220831333578761773622508031299454739203605064531638727898518\
4227447144715325952981, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(8542.999000000003`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 8542.9990000000034, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]96\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 96, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]96\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
621536784493113659819550085508687005198329697853267710362523498701667453113150\
025993130642313998611703311000995241729827051400105985203661463458826461267288\
1100639444590357/
          64\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
206119236255361290739409281605777803020380285431369720468707870833106795824443\
869447568335376747420726581563161678638601365193334308861783020317248586923211\
71974812447063873/2\),
      SequenceForm[ "f[", 96, ",0]=", 
        Rational[ 
        6215367844931136598195500855086870051983296978532677103625234987016674\
531131500259931306423139986117033110009952417298270514001059852036614634588264\
612672881100639444590357, 64], "  ,", 
        Rational[ 
        2061192362553612907394092816057778030203802854313697204687078708331067\
958244438694475683353767474207265815631616786386013651933343088617830203172485\
8692321171974812447063873, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(9053.623000000007`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 9053.6230000000069, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]97\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 97, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]97\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
374931693712608170053300684311073942614352921785949564305528381991660207048973\
866366198775824627058303765119218100649636008085697765716691081741039588931527\
05786472968036235\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
246204501072974061369318063392896710770584692944026776369418252078611536433744\
518622972029040016209744267341022958120989323952056029042295665320303209520815\
9085785071873668395/2\)\)\),
      SequenceForm[ 
      "f[", 97, ",0]=", 
        3749316937126081700533006843110739426143529217859495643055283819916602\
070489738663661987758246270583037651192181006496360080856977657166910817410395\
8893152705786472968036235, "  ,", 
        Rational[ \
-24620450107297406136931806339289671077058469294402677636941825207861153643374\
451862297202904001620974426734102295812098932395205602904229566532030320952081\
59085785071873668395, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(9599.560000000005`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 9599.5600000000049, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]98\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 98, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]98\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\(\
219250504739671534179342304999185553194652414895641944389420576806181556374737\
060180193864595327817762585290239674250511885508871822926846219041971768602784\
25514148188261789269/
            4\)\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\(\
416717411331702575664618684040100421014343626640577867461789135170221823815531\
459960107870438515984913022746078057562206914193691680340305736048119564372364\
633204230661915332171/2\)\)\),
      SequenceForm[ "f[", 98, ",0]=", 
        Rational[ \
-21925050473967153417934230499918555319465241489564194438942057680618155637473\
706018019386459532781776258529023967425051188550887182292684621904197176860278\
425514148188261789269, 4], "  ,", 
        Rational[ \
-41671741133170257566461868404010042101434362664057786746178913517022182381553\
145996010787043851598491302274607805756220691419369168034030573604811956437236\
4633204230661915332171, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(10159.325000000008`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 10159.325000000008, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]99\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 99, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]99\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
684584956433726145096887900901879341418854530563639939155605761207917303844694\
809858260737013554247989961296205898462273059289049087681313856036015540367251\
478431089195129275263\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
103732529595938645397914843399181273436196779357284420096392358782947298121935\
092731103969172634361239693083244628903327993343696723398681463532912004587521\
333914361226040066158309/2\),
      SequenceForm[ 
      "f[", 99, 
        ",0]=", -\
684584956433726145096887900901879341418854530563639939155605761207917303844694\
809858260737013554247989961296205898462273059289049087681313856036015540367251\
478431089195129275263, "  ,", 
        Rational[ 
        1037325295959386453979148433991812734361967793572844200963923587829472\
981219350927311039691726343612396930832446289033279933436967233986814635329120\
04587521333914361226040066158309, 2]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(10447.997000000007`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 10447.997000000007, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("Total time="\[InvisibleSpace]\(10447.997000000007`\ \
Second\)\),
      SequenceForm[ "Total time=", 
        Times[ 10447.997000000007, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    \({\(-\(1\/2\)\), 9\/4, \(-3\), \(-\(129\/8\)\), 135, 
      1233\/4, \(-12075\), 419823\/16, 
      1702995, \(-\(65227281\/4\)\), \(-311293719\), 60385635789\/8, 
      50971399479, \(-\(15401234166939\/4\)\), 12679631551197, 
      70259637559648479\/32, \(-34546935466180485\), \(-\(5226227547297522237\
\/4\)\), 48114923584775992113, 
      5084152875861526650411\/8, \(-62988292032749215057761\), 
      757993448653126082155449\/4, 
      82666624143810088030286565, \(-\(26974324581282281623160881467\/16\)\), \
\(-105062659400705983412772579165\), 19747264276989968474387793416823\/4, 
      107664318316695057167104990120185, \
\(-\(99559507987415102912940233152478271\/8\)\), 
      15867133782171139631419257221763975, 
      119000932700729321076868067595015024813\/4, \
\(-702523258823328316231135004194073088915\), \
\(-\(4250890524558944684227807811445974295778881\/64\)\), 
      3658196343130974082489542618012563561432139, 
      480533250262456435848182717229709496199542667\/4, \
\(-15314660468524381268531306430571213902185661375\), \
\(-\(240924080056438924180253501426751526459077564993\/8\)\), 
      58642089653503183117738567300019403347556260490735, \
\(-\(5968148537527937094072777410230110723734889447628863\/4\)\), \
\(-205335041815579775146740253746094084514736113899176075\), 
      201535773367170337133979276353799109945778582074768709283\/16, 
      587956804598141933301856756161501171060413611217280039795, \
\(-\(320225206680706747587126018336543056345404219326330860985729\/4\)\), \
\(-544190802432000270081698784219511952496393606553301760695031\), 
      3621533267579970933244207413150738829328013025940269382216713941\/8, \
\(-11729135827631523894896559949866377362467772436311346286614954025\), \
\(-\(9232488155341813605903491143730672434663273129208848356722173708683\/4\)\
\), 152291893560732700599620749021082351146921471347934922370152388215805, 
      311025078996906369998230423537456650744991809156585302478195699683696181\
\/32, \(-138447401943648879676400396079502485240533432282127389890325166964274\
2245\), \(-\(\
73804085222436771380261762790842673922206511868856717754091825376660385581\/4\
\)\), 109322022659989461193774606033026936514702812633355441350124484312498368\
09041, \(-\(\
218852484553669686747834238074303479757558216807130328268623515813401721188398\
1\/8\)\), \
\(-770201099512806627156345862918934096404311189020590049679520555266504872262\
85761\), 212975511433719133891857137786998430746294751612551589621184965245225\
92574584324681\/4, 
      452230750075191604201680179824772712662250283395330833527918059640531013\
555909464581, \
\(-\(1062459238134293827285269284659508036485288637250781889974213812621039550\
985595947020359\/16\)\), \
\(-144066954268172063162743578003050206070180731626920083020741593201039290962\
8280860824509\), 
      281202067794977563036698983974278241167361541270550713896116424130223917\
3707728996042868743\/4, \
\(-160123085203423936411243138331263211220211556527704958105699695061620941812\
45165755620198631\), \
\(-\(5265796734962288360414760138190640971596628005156127084126745959336575562\
0629420348113828645751/8\)\), 
      466640951295226672356814584868193447630886458159762338965833958938856161\
175191466919450789046823, 
      207050085602954519870817984574524778997527244515001539994025196669470720\
683737963702533440979314877/
        4, \(-7747387999990876105848930672272146967410994182665371047975463303\
684129864777090561145508260186013299\), \
\(-\(3181549362731267552786126149345699881728579226226803232946936362901588193\
0769929413212096512088843914369/128\)\), 
      106634907227753114670645544251891828282211756847153879092687930710241609\
850956861668807688342425256957419, \
\(-\(8165097387030812495327894654272048928083894315247208735851019092016454054\
295772554679144428491545922046565/
          4\)\), \(-\
128759132969981949675829630700303895791547231566409813617379736778242700334915\
8559103509066763481081068859295\), 
      734919060868614040393462376203589057629323518397637873395389549100193125\
407559173922199461111631274542561420551/8, 
      131415229881312879867177167035050976973573161493276378336929977257059672\
69674938037107292428388039564815081271951, \
\(-\(7946518035701620702696000950708781522383490609260256872371557212629367234\
247087597967067536127512380146692429133999/
          4\)\), \(-\
888364944890992656824749627151240744708211426609965572038238886366886402207565\
32566941212646881709627343648091166059\), 
      555358239115045910801344605761877307990025958176618598571391704616063474\
863786205571935348891089146646496000620120287543/
        16, \(-488570298973370219983711583582704877681846028470138162124206453\
375422864677012016694059400580801434496602790258864706797\), \
\(-\(2111041733817585888588517169711437415387521320663629970261481051560179383\
195711117071216804649458589738569176181798173880561/4\)\), 
      372260371031463330870142480822823166430967935332824352038320190751833660\
88310184214804724539403541529365747955531120625958697, 
      545348147610876806183805960710163527723270005116281601361513663380606873\
68287381644903850315685388722863981635481120694623492701/
        8, \(-1032666987366084122082197394752602584870416968303270675844229792\
519412972311346135889026054955074256109169581856989826335864057225\), \
\(-\(2473800210245742744386356801538975541185344377944998929835128600357450587\
88635958547794308139708337501189175109692122228452917750907/4\)\), 
      224734961560987019194456389859556901282229536926178634453279323254136076\
05583918706957329101613138055404875296424357696595785434539293, \
\(-\(5401810096294221088372983558511334888642064869400684773830581790974591061\
737835349457078454939829830288408682315849385819573506596019181/
          32\)\), \(-\
422051454733098329070396188492300969462849640068753497316702609825235862376064\
507659608933527497667032513139008907766883945181220757707845\), 
      115626112448428259508485742253220398772169712623080942530826230037283014\
876042535897474902102078814546430171598162132195904759995495082652131/4, 
      675833083519054226271972192049061010953840430188488275299051156516719218\
2827120635270430500293397128197725485201549957560012715982265262234481, \
\(-\(8148978927268339027561550915572284621979540548486134460393502429964072959\
503997446129437220707075553935701169078644349731137300237570377752584261/
          8\)\), \(-\
794193182437806483420378529890190755727240887535113650704167901920440437402445\
55717148949694022150631011170606768852597322599653647642825992863265\), 
      108789383397095891246728454358794706715090894944819063335025681370069463\
854148269616159278874253292921658494240952980886951748185847210622278680525529\
/4, 17351837287175441723611951796533374965840856102167849684134518207414412741\
177084749216524210301825881571094080862138793564279021447671267022201915685, \
\(-\(9934346219963624836311419741789342929090799385452564354388333621602285024\
544412620823771647319733674900960262411749235001791114708769654415779895808604\
723/16\)\), 
      404949001057682450727947701184009081251162933345108944613725339889905881\
759843668779635627306933818897706236696821465528281519312391341125836342545323\
27395, 48466226555118396858697911335541637265704932807921456249883208550364886\
078697840712290204604790444008992274449689779001473281175233939383125579167063\
903863703/
        4, \(-1804661412242054541665161818539268278340117422119557702318313588\
600587225414235586626995551867268359425393395580933081455821362219758079502236\
365129021467542215\), \
\(-\(1435496298215137863512548031434838959202888896913624234542178749531762477\
455160456491129913053980340593002103549850750121386480451085995517424553792100\
575930868271/8\)\), 
      584045366697637731367369596674599623346448194082225138905691085499856373\
853137374297602427687917386726200971410358483199997402121295948508041809561726\
65182307842247, 
      244943932743751882985317190776371905914570487606231749571526128688699193\
300335637361309556924358329865502787087719561988156209658249521635985133958687\
1174812681421517/
        4, \(-1599461517454529103018088113922742068041196965195405700975794062\
999623097851481902216445373579065096736817926364564282533565966806301137451975\
560103431497412239683473747\), 
      621536784493113659819550085508687005198329697853267710362523498701667453\
113150025993130642313998611703311000995241729827051400105985203661463458826461\
2672881100639444590357/64, 
      374931693712608170053300684311073942614352921785949564305528381991660207\
048973866366198775824627058303765119218100649636008085697765716691081741039588\
93152705786472968036235, \
\(-\(2192505047396715341793423049991855531946524148956419443894205768061815563\
747370601801938645953278177625852902396742505118855088718229268462190419717686\
0278425514148188261789269/
          4\)\), \(-\
684584956433726145096887900901879341418854530563639939155605761207917303844694\
809858260737013554247989961296205898462273059289049087681313856036015540367251\
478431089195129275263\)}\)], "Print"],

Cell[BoxData[
    \({1\/2, \(-\(3\/2\)\), \(-\(11\/2\)\), 89\/2, 261\/2, \(-\(7251\/2\)\), 
      6581\/2, 1018737\/2, \(-\(7752971\/2\)\), \(-\(194773723\/2\)\), 
      3894511941\/2, 38285867465\/2, \(-\(2073156404955\/2\)\), 
      1214035800093\/2, 
      1231365323582229\/2, \(-\(15174709282260511\/2\)\), \
\(-\(778744108085077611\/2\)\), 23700014092178877909\/2, 
      445067448142004840741\/2, \(-\(32801126127657976898631\/2\)\), \
\(-\(41360348650860688445371\/2\)\), 
      45120614469268122355053645\/2, \(-\(701930801384322974022594699\/2\)\), \
\(-\(60974450414000983947557195439\/2\)\), 
      2366797823853267414275390103861\/2, 
      71800760113550243064107770670469\/2, \
\(-\(6352320865062840605337423484501499\/2\)\), \
\(-\(29599889757616928672260787263787863\/2\)\), 
      15955970331089786447773804542432944229\/2, \
\(-\(277530533294577551841327683080469703811\/2\)\), \
\(-\(37818416987954553199977725497471295732523\/2\)\), 
      1717013990712077919208679145631869231747009\/2, 
      77191613774654292151874789945503761740251605\/2, \
\(-\(7700382907037192703782110095968372212466307019\/2\)\), \
\(-\(74750810183433563145090313936310655870134633499\/2\)\), 
      31031430851390165572338237523722456984245867359385\/2, \
\(-\(554080995852040716725991299669193076852756846462587\/2\)\), \
\(-\(115136851598944285958990957787190987771355849067438675\/2\)\), 
      5798664873932503845513385701834823849714899130501901109\/2, 
      366762823041822507974017228245867692678209369461736564017\/2, \
\(-\(39741095253595997604887735243701998859633744711780307182731\/2\)\), \
\(-\(657020414391112747980547669151342785249731603396900993120795\/2\)\), 
      236850258630134553618902583777338466001365204258660694127638213\/2, \(-\
\(4013113946753088510702673292336142768229082619514059526834214007\/2\)\), \
\(-\(1277461182888610824170449496981285632269257569761392892150522782811\/2\)\
\), 68764722908045969697253050488388361773263253746771262387097064022749\/2, 
      5916902260217128893453361031399938598643593388909369539382118649619093\/\
2, \(-\(6792518386662222853346145731497667386023267761708379540379811003662823\
35\/2\)\), \
\(-\(1718559619058301178824318102154518444915566427280542451337785332965786877\
9\/2\)\), 
      566226940950311589684817049587868837058888465691517155998782891889983053\
7877\/2, \(-\(\
82897112643041834614608064727954832917979540299927242612519207692272154176859\
\/2\)\), \(-\(\
421398041633122923480457594711615291925672518332302635377523224423609577877684\
55\/2\)\), 
      235529856994338809460997810474650495300547004592681649756533874849020295\
1117874885\/2, 
      269692877764616427649448869376015501603511540186916122591212930988878876\
514648093453\/2, \
\(-\(3221288421046944712480275695297457667353876676490800201542798887907058266\
4923405939979\/2\)\), \
\(-\(1166886052203593611321381627627433517756518823713530481670894334752830606\
101585227107055\/2\)\), 
      360726597222250324302714060133424298011072045314764823009060449442029225\
436748146295716277\/2, \
\(-\(3934959811360545789905055279536089175280895412828775480890586818073381188\
449807977502692795\/2\)\), \
\(-\(3563966115290973369416640605137101897483690598437607685141217440979509204\
251798275810286522491/2\)\), 
      201785558428324622376665743167953846737665740352177351684560654911477196\
442142180770693836367465/2, 
      303265816659658714661697742460235274107447813463907593795682390532317459\
03933411438164330926029541/
        2, \(-\(37162097753585651080277956473405745287555069070412708929235831\
81877682801421245797851154474564067779/
          2\)\), \(-\(\
184225744777172953199224879442912291594134072950140990560762114777419949721189\
734148254699371888622507/2\)\), 
      542319564495533930385228907720639984292330647663966356203702846967957952\
52920863102332515830476511711105/
        2, \(-\(30865473693486819218680627183508295532909042572966073857474869\
2285105623428822678851480595059460903027115/
          2\)\), \(-\(\
690491050288327130708766711971649957806236147202469689358026237622318210494408\
075274784370961536426472236811/2\)\), 
      387009600309014172729846260940736684410180089505306143697862518151124635\
20094281264211659076528691350669225317/2, 
      758061086249393669936930893564814564470097490811840226674521507067173000\
0543713973977439794114427540940977324633/
        2, \(-\(94201023752234221573535313521413363137035406206816079526963818\
6999910562564043188448553144352744097463144074168315/
          2\)\), \(-\(\
618860519550113425875529123162442728494936682556102269627640457936022795889680\
59880882532976011671916924863677336467/2\)\), 
      175008765090993729129976793690553093299059966834174983582387459347298384\
54776194265416571055400968898493428819179286197/2, 
      190680672029042370052780744630282599035745382254570869616313684987366622\
48319305411949811793034756568872292128089612529/
        2, \(-\(28048003885323470198242874452459905870599840912820308097827277\
3229646185688737016904631176522337401587534206089725361587211/2\)\), 
      152034016055920796331835687623733733853648950560974177848309122555482670\
51147579305158080513146839688599410537322786874235557/2, 
      387827606194243692442947576837383888212480491621704814278679576009386204\
8741671059455271640567860025864089018094367735227509829/
        2, \(-\(48379907255674517272004496295198911848865985039276416934358865\
8680297536785945880986506276808905032574891988841418745540225376951/
          2\)\), \(-\(\
411415227663988141444385063385379292506469277285473025533962957430740130298885\
74935811999465646016147660068057001483265953551466971/2\)\), 
      112351554439804850674682438122964812398751702308033579533737515420816851\
00970254326287877323961843454283537655100252699398608651928989/2, 
      107159009560320056838462322261248352432335147307044047779951116112341088\
769656769399694863336709990436086527813071507172351498072517141/
        2, \(-\(22239114169902848850827893232437833004160463342032008061534781\
5594806371483121177545658971680443310240198568219374289082021351986573952671/
          2\)\), 
      113622780417278389593417644445639513230611505340049134171439365033281518\
96249568389999105116290703913720094616940245304287719326459844432533/2, 
      379737975771929706854892340020395572939063375033091846580411220717558717\
0086193303251420409735317288967100062766782995083686553961623776378709/
        2, \(-\(47113111946145011070904305821081911344462870770915003012554354\
078478795595918042401186132959983745859926934725970640345152930650409787436362\
6459/2\)\), \
\(-\(5096975030556184552116873007676480409022716986304491611303755222829090989\
5449578514538343275585825017879894899753392317623976783986786667172690119/
          2\)\), 1348144641833940481957613454255367339690512680891178174910250\
077210407479479738570579455514479697578842124136456221014641486621938982605889\
7100238149/2, 
      266741632311305231179141229874922490501782063158145208243128169615310401\
460417641616418359440143574569168369437155594400406815998995778958947488326093\
/2, \(-\(324497493088555080701096639962919810719213499406382483118689178322717\
331497819796437164597579888268582471554348791904028842689945376463119401956357\
007755/2\)\), 
      151522950817800186509219043677357863853216655618719538014402855092528006\
775269503021744978007675386125905351100678135455571607042892154020565600121569\
71217/2, 673117661598182963534018438220194123052491204083723963379783781290445\
594868065019120726751048952569121443130138830663230743427422432888761408786513\
1618738741/
        2, \(-\(82314968433070636505879102289179788918418276578005488840765211\
764078945423177733722663164966927530385815543013178013406481868275977035003768\
7271053919007795451/
          2\)\), \(-\(\
111875394829130678282152943252518406880135550845151975477737199786149591846470\
070437438925635321949749668897925395245021223769590254766963958649309088942806\
487803/2\)\), 
      287019887600310335884223538971864951098753673195309194382442468026404026\
302522230447800191950641784071898979077384330935526482668671932108233489099815\
67293045411881/2, 
      918477171758097755251173711675006480343402019682769357311235123287128682\
426613770826722066795177006037945478770226936206100544186380787647127658602403\
807545311192421/
        2, \(-\(82931405815409740824590368852852195635458848933450276980265866\
476408524614237701472457533187423851068827223827451894170866915928150853284001\
4774577365892153196768929539/2\)\), 
      339891966362724618383680547330822601308009311664010898788489687585531760\
324203516605418522083133357876177362250803129945473920360506453163872789851842\
27447144715325952981/2, 
      206119236255361290739409281605777803020380285431369720468707870833106795\
824443869447568335376747420726581563161678638601365193334308861783020317248586\
92321171974812447063873/
        2, \(-\(24620450107297406136931806339289671077058469294402677636941825\
207861153643374451862297202904001620974426734102295812098932395205602904229566\
53203032095208159085785071873668395/
          2\)\), \(-\(\
416717411331702575664618684040100421014343626640577867461789135170221823815531\
459960107870438515984913022746078057562206914193691680340305736048119564372364\
633204230661915332171/2\)\), 
      103732529595938645397914843399181273436196779357284420096392358782947298\
121935092731103969172634361239693083244628903327993343696723398681463532912004\
587521333914361226040066158309/2}\)], "Print"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.190476 0.0147151 1.69949 [
[.21429 .00222 -3 -9 ]
[.21429 .00222 3 0 ]
[.40476 .00222 -3 -9 ]
[.40476 .00222 3 0 ]
[.59524 .00222 -3 -9 ]
[.59524 .00222 3 0 ]
[.78571 .00222 -3 -9 ]
[.78571 .00222 3 0 ]
[.97619 .00222 -3 -9 ]
[.97619 .00222 3 0 ]
[.01131 .09969 -24 -4.5 ]
[.01131 .09969 0 4.5 ]
[.01131 .18466 -18 -4.5 ]
[.01131 .18466 0 4.5 ]
[.01131 .26964 -24 -4.5 ]
[.01131 .26964 0 4.5 ]
[.01131 .35461 -18 -4.5 ]
[.01131 .35461 0 4.5 ]
[.01131 .43959 -24 -4.5 ]
[.01131 .43959 0 4.5 ]
[.01131 .52456 -18 -4.5 ]
[.01131 .52456 0 4.5 ]
[.01131 .60954 -24 -4.5 ]
[.01131 .60954 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.21429 .01472 m
.21429 .02097 L
s
[(1)] .21429 .00222 0 1 Mshowa
.40476 .01472 m
.40476 .02097 L
s
[(2)] .40476 .00222 0 1 Mshowa
.59524 .01472 m
.59524 .02097 L
s
[(3)] .59524 .00222 0 1 Mshowa
.78571 .01472 m
.78571 .02097 L
s
[(4)] .78571 .00222 0 1 Mshowa
.97619 .01472 m
.97619 .02097 L
s
[(5)] .97619 .00222 0 1 Mshowa
.125 Mabswid
.0619 .01472 m
.0619 .01847 L
s
.1 .01472 m
.1 .01847 L
s
.1381 .01472 m
.1381 .01847 L
s
.17619 .01472 m
.17619 .01847 L
s
.25238 .01472 m
.25238 .01847 L
s
.29048 .01472 m
.29048 .01847 L
s
.32857 .01472 m
.32857 .01847 L
s
.36667 .01472 m
.36667 .01847 L
s
.44286 .01472 m
.44286 .01847 L
s
.48095 .01472 m
.48095 .01847 L
s
.51905 .01472 m
.51905 .01847 L
s
.55714 .01472 m
.55714 .01847 L
s
.63333 .01472 m
.63333 .01847 L
s
.67143 .01472 m
.67143 .01847 L
s
.70952 .01472 m
.70952 .01847 L
s
.74762 .01472 m
.74762 .01847 L
s
.82381 .01472 m
.82381 .01847 L
s
.8619 .01472 m
.8619 .01847 L
s
.9 .01472 m
.9 .01847 L
s
.9381 .01472 m
.9381 .01847 L
s
.25 Mabswid
0 .01472 m
1 .01472 L
s
.02381 .09969 m
.03006 .09969 L
s
[(0.05)] .01131 .09969 1 0 Mshowa
.02381 .18466 m
.03006 .18466 L
s
[(0.1)] .01131 .18466 1 0 Mshowa
.02381 .26964 m
.03006 .26964 L
s
[(0.15)] .01131 .26964 1 0 Mshowa
.02381 .35461 m
.03006 .35461 L
s
[(0.2)] .01131 .35461 1 0 Mshowa
.02381 .43959 m
.03006 .43959 L
s
[(0.25)] .01131 .43959 1 0 Mshowa
.02381 .52456 m
.03006 .52456 L
s
[(0.3)] .01131 .52456 1 0 Mshowa
.02381 .60954 m
.03006 .60954 L
s
[(0.35)] .01131 .60954 1 0 Mshowa
.125 Mabswid
.02381 .03171 m
.02756 .03171 L
s
.02381 .0487 m
.02756 .0487 L
s
.02381 .0657 m
.02756 .0657 L
s
.02381 .08269 m
.02756 .08269 L
s
.02381 .11668 m
.02756 .11668 L
s
.02381 .13368 m
.02756 .13368 L
s
.02381 .15067 m
.02756 .15067 L
s
.02381 .16767 m
.02756 .16767 L
s
.02381 .20166 m
.02756 .20166 L
s
.02381 .21865 m
.02756 .21865 L
s
.02381 .23565 m
.02756 .23565 L
s
.02381 .25264 m
.02756 .25264 L
s
.02381 .28663 m
.02756 .28663 L
s
.02381 .30363 m
.02756 .30363 L
s
.02381 .32062 m
.02756 .32062 L
s
.02381 .33762 m
.02756 .33762 L
s
.02381 .37161 m
.02756 .37161 L
s
.02381 .3886 m
.02756 .3886 L
s
.02381 .4056 m
.02756 .4056 L
s
.02381 .42259 m
.02756 .42259 L
s
.02381 .45658 m
.02756 .45658 L
s
.02381 .47358 m
.02756 .47358 L
s
.02381 .49057 m
.02756 .49057 L
s
.02381 .50757 m
.02756 .50757 L
s
.02381 .54156 m
.02756 .54156 L
s
.02381 .55855 m
.02756 .55855 L
s
.02381 .57555 m
.02756 .57555 L
s
.02381 .59254 m
.02756 .59254 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02571 .05334 m
.02689 .05534 L
.02796 .05872 L
.03035 .06934 L
.03467 .09533 L
.04448 .16924 L
.06427 .34945 L
.0693 .38997 L
.07464 .42528 L
.07742 .44027 L
.08049 .45406 L
.08331 .46433 L
.08589 .47181 L
.08849 .47765 L
.09097 .48175 L
.09233 .48344 L
.09359 .48468 L
.09497 .48571 L
.09574 .48613 L
.09644 .48643 L
.09771 .48678 L
.09888 .48688 L
.10017 .48676 L
.10082 .48662 L
.10153 .4864 L
.10273 .4859 L
.10401 .48517 L
.10632 .48344 L
.10888 .48096 L
.1116 .47778 L
.11648 .47096 L
.12752 .45228 L
.1476 .41509 L
.18528 .35217 L
.2254 .29818 L
.26401 .25587 L
.30507 .21897 L
.34461 .18986 L
.38264 .16671 L
.42312 .14633 L
.46209 .13005 L
.50351 .11565 L
.54341 .10405 L
.5818 .09459 L
.62263 .08602 L
.66196 .07896 L
.69977 .07309 L
.74003 .06765 L
.77878 .06309 L
.81997 .05884 L
Mistroke
.85965 .05525 L
.89782 .05219 L
.93844 .04928 L
.97619 .04687 L
Mfstroke
.02571 .04031 m
.02689 .0413 L
.02796 .0423 L
.02919 .04388 L
.03035 .04585 L
.03242 .05039 L
.03467 .05652 L
.04448 .0904 L
.06427 .17054 L
.10632 .40051 L
.12573 .4992 L
.13677 .54159 L
.14207 .55786 L
.14711 .57086 L
.15183 .58092 L
.15699 .58962 L
.16168 .59556 L
.16603 .5995 L
.16869 .6012 L
.16999 .60184 L
.17119 .60233 L
.17227 .60268 L
.17344 .60298 L
.17463 .60318 L
.17588 .6033 L
.17658 .60332 L
.17725 .60331 L
.1785 .60322 L
.1792 .60313 L
.17985 .60302 L
.18131 .60268 L
.18248 .60232 L
.18377 .60184 L
.18638 .60058 L
.19129 .5973 L
.19645 .59266 L
.20569 .58182 L
.2265 .54878 L
.26453 .47509 L
.30501 .39804 L
.34398 .33416 L
.3854 .27875 L
.4253 .23608 L
.46369 .20311 L
.50452 .17489 L
.54385 .15292 L
.58166 .13558 L
.62192 .12031 L
.66067 .10809 L
.70186 .09721 L
Mistroke
.74154 .08838 L
.77971 .08112 L
.82033 .07449 L
.85943 .06898 L
.90098 .0639 L
.94102 .05965 L
.97619 .05634 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00B`3oool5000002h0oooo1000000`0?ooo`800000<@3oool3000002l0
oooo0P0000070?ooo`00C@3oool00`000000oooo0?ooo`0^0?ooo`030000003oool0oooo0300oooo
00@000000?ooo`3oool00000<@3oool00`000000oooo0?ooo`0]0?ooo`040000003oool0oooo0000
00H0oooo001=0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool0<@3oool00`000000
oooo0?ooo`0]0?ooo`D00000<@3oool00`000000oooo0?ooo`040?ooo`00C@3oool00`000000oooo
0?ooo`0`0?ooo`030000003oool0oooo0340oooo00<000000?ooo`3oool0;03oool010000000oooo
0?ooo`00000`0?ooo`8000001`3oool004d0oooo00<000000?ooo`3oool0;P3oool010000000oooo
0?ooo`00000_0?ooo`040000003oool0oooo000002l0oooo00<000000?ooo`000000<03oool00`00
0000oooo0?ooo`060?ooo`00C03oool200000340oooo0P00000a0?ooo`800000<@3oool200000300
oooo0`0000060?ooo`00o`3ooolQ0?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K
0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo00<000000?ooo`3oool0o`3oool30?oo
o`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000D0?ooool000003@00000001/0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00P0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool0203oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00P0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool01`3oool00`000000oooo0?ooo`050?ooo`006`3oool00`000000oooo0?ooo`3o
0?ooo`<0oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo0P00003o0?ooo`@0
oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo00<000000?ooo`3oool0o`3o
ool30?ooo`006`3oool200000?l0oooo103oool001/0oooo0`00003f0?ooo`D000001`3oool001/0
oooo0`00003[0?ooo`/00000303oool001/0oooo00<000000?ooo`000000h@3oool:000001L0oooo
000K0?ooo`80000000<0oooo0000003oool0e@3oool:000001D0oooo1@0000070?ooo`006`3oool2
000000030?ooo`000000oooo0<X0oooo2`00000E0?ooo`X00000303oool001/0oooo0P0000000`3o
ool000000?ooo`2o0?ooo`/000005@3oool;000001H0oooo000K0?ooo`050000003oool000000?oo
o`000000]@3oool:000001P0oooo2000000Q0?ooo`006`3oool01@000000oooo0000003oool00000
0:d0oooo2000000M0?ooo`D00000:@3oool001/0oooo00D000000?ooo`000000oooo0000002X0?oo
o`D000007@3oool8000002h0oooo000K0?ooo`050000003oool000000?ooo`000000X`3oool50000
01X0oooo2000000f0?ooo`006`3oool2000000040?ooo`000000oooo000009`0oooo1P00000J0?oo
o`D00000?P3oool001/0oooo00H000000?ooo`3oool000000?ooo`00002G0?ooo`D00000703oool4
000004<0oooo00020?ooo`800000103oool2000000@0oooo0P0000040?ooo`8000001@3oool01P00
0000oooo0?ooo`000000oooo00000940oooo1P00000M0?ooo`@00000A`3oool000050?ooo`000000
oooo0?ooo`000000203oool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000000@0
oooo00H000000?ooo`3oool000000?ooo`00002=0?ooo`@000007`3oool4000004/0oooo00001@3o
ool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool000001@3oool00`000000oooo0?oo
o`020?ooo`80000000D0oooo0000003oool0oooo000000290?ooo`<00000803oool3000004l0oooo
00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool000000`3oool2000000D0
oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`230?ooo`@000007`3oool40000
0580oooo00001@3oool000000?ooo`3oool0000000P0oooo00@000000?ooo`3oool000000`3oool0
0`000000oooo0?ooo`040?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool0P03o
ool3000001l0oooo1000001F0?ooo`000P3oool2000000X0oooo0P0000040?ooo`<00000103oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo07`0oooo1000000O0?ooo`<00000FP3o
ool001/0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`1g0?ooo`@00000803o
ool3000005d0oooo000K0?ooo`8000000P3oool010000000oooo0?ooo`00001f0?ooo`<00000803o
ool400000600oooo000K0?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?oo
o`1a0?ooo`<00000803oool3000006@0oooo000K0?ooo`050000003oool0oooo0?ooo`0000000`3o
ool00`000000oooo0?ooo`1^0?ooo`800000803oool3000006L0oooo000K0?ooo`050000003oool0
oooo0?ooo`0000000`3oool00`000000oooo0?ooo`1[0?ooo`<00000803oool2000006X0oooo000K
0?ooo`8000000P3oool01@000000oooo0?ooo`3oool0000006X0oooo0`00000P0?ooo`<00000K03o
ool001/0oooo00D000000?ooo`3oool0oooo000000030?ooo`030000003oool0oooo06H0oooo0P00
000Q0?ooo`800000K`3oool001/0oooo00D000000?ooo`3oool0oooo000000040?ooo`030000003o
ool0oooo0680oooo0`00000Q0?ooo`800000L@3oool001/0oooo00D000000?ooo`3oool0oooo0000
00040?ooo`030000003oool0oooo0600oooo0P00000R0?ooo`800000L`3oool001/0oooo00D00000
0?ooo`3oool0oooo000000040?ooo`030000003oool0oooo05d0oooo0`00000R0?ooo`800000M@3o
ool001/0oooo0P0000020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0FP3oool2
000002<0oooo0P00001g0?ooo`006`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo
0080oooo00<000000?ooo`3oool0F03oool2000002<0oooo0P00001i0?ooo`006`3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0EP3oool2000002<0
oooo0P00001k0?ooo`006`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0E03oool2000002<0oooo0P00001m0?ooo`006`3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0D@3oool2000002<0oooo0P00
001o0?ooo`006`3oool2000000<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`1?
0?ooo`8000008`3oool200000840oooo000K0?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00`3oool00`000000oooo0?ooo`1=0?ooo`8000008`3oool2000008<0oooo00080?ooo`80
0000103oool2000000<0oooo1@0000030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`1<0?ooo`030000003oool0oooo0240oooo0P0000250?ooo`00
1`3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool00P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo04T0oooo0P00000S0?ooo`03
0000003oool0oooo08D0oooo00070?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3o
ool00`3oool2000000<0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`170?ooo`80
0000903oool00`000000oooo0?ooo`260?ooo`001`3oool010000000oooo0?ooo`00000:0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`03
0000003oool0oooo04H0oooo00<000000?ooo`3oool08P3oool2000008T0oooo00070?ooo`040000
003oool0oooo000000X0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool0A@3oool00`000000oooo0?ooo`0R0?ooo`03
0000003oool0oooo08T0oooo00080?ooo`8000002P3oool2000000D0oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo04<0oooo0P00000T0?ooo`030000
003oool0oooo08X0oooo000K0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`120?ooo`030000003oool0oooo0280oooo0P00002=0?ooo`006`3oool2
000000@0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`100?ooo`030000003oool0
oooo0280oooo00<000000?ooo`3oool0S@3oool001/0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`040?ooo`030000003oool0oooo03l0oooo00<000000?ooo`3oool08P3oool00`00
0000oooo0?ooo`2>0?ooo`006`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00@0
oooo00<000000?ooo`3oool0?@3oool2000002@0oooo00<000000?ooo`3oool0S`3oool001/0oooo
00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo03`0oooo
00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`2@0?ooo`006`3oool2000000D0oooo00<0
00000?ooo`3oool00`3oool00`000000oooo0?ooo`0k0?ooo`030000003oool0oooo02<0oooo00<0
00000?ooo`3oool0T@3oool001/0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`04
0?ooo`030000003oool0oooo03T0oooo00<000000?ooo`3oool08P3oool2000009@0oooo000K0?oo
o`030000003oool0oooo00@0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0h0?oo
o`030000003oool0oooo0280oooo00<000000?ooo`3oool0U03oool001/0oooo00<000000?ooo`3o
ool0103oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo03L0oooo00<000000?ooo`3o
ool08P3oool00`000000oooo0?ooo`2E0?ooo`006`3oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool0=P3oool00`000000oooo0?ooo`0R0?ooo`030000
003oool0oooo09H0oooo000K0?ooo`8000001@3oool00`000000oooo0?ooo`040?ooo`030000003o
ool0oooo03@0oooo0P00000T0?ooo`030000003oool0oooo09L0oooo000K0?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0c0?ooo`030000003oool0
oooo02<0oooo00<000000?ooo`3oool0V03oool001/0oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`050?ooo`030000003oool0oooo0340oooo00<000000?ooo`3oool08`3oool00`00
0000oooo0?ooo`2I0?ooo`006`3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00@0
oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo09X0
oooo000K0?ooo`8000001P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo02l0oooo
00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`2K0?ooo`006`3oool00`000000oooo0?oo
o`050?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0;P3oool00`000000oooo0?oo
o`0S0?ooo`030000003oool0oooo09`0oooo000K0?ooo`030000003oool0oooo00D0oooo00<00000
0?ooo`3oool0103oool00`000000oooo0?ooo`0]0?ooo`030000003oool0oooo02<0oooo00<00000
0?ooo`3oool0W@3oool00080oooo0P0000040?ooo`8000000`3oool500000080oooo0P0000050?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0[0?oo
o`030000003oool0oooo02<0oooo00<000000?ooo`3oool0WP3oool000050?ooo`000000oooo0?oo
o`0000002P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0:P3oool0
0`000000oooo0?ooo`0S0?ooo`030000003oool0oooo09l0oooo00001@3oool000000?ooo`3oool0
000000X0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`020?ooo`8000001P3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool08`3oool0
0`000000oooo0?ooo`2P0?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003oool0
oooo0080oooo0P0000050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`0X0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool0X@3oool0
00050?ooo`000000oooo0?ooo`0000002P3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`040?ooo`030000003oool0
oooo02L0oooo00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`2R0?ooo`000P3oool20000
00X0oooo0P0000040?ooo`<00000103oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo
00@0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo
0:<0oooo000K0?ooo`8000001`3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo02@0
oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`2S0?ooo`006`3oool00`000000oooo
0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool08`3oool00`000000oooo
0?ooo`0T0?ooo`030000003oool0oooo0:@0oooo000K0?ooo`030000003oool0oooo00H0oooo00<0
00000?ooo`3oool01@3oool00`000000oooo0?ooo`0R0?ooo`030000003oool0oooo02@0oooo00<0
00000?ooo`3oool0Y@3oool001/0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo0240oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`2V
0?ooo`006`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?oo
o`3oool0803oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo0:H0oooo000K0?ooo`80
00001`3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo0200oooo00<000000?ooo`3o
ool0903oool00`000000oooo0?ooo`2W0?ooo`006`3oool00`000000oooo0?ooo`070?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`0T0?ooo`030000
003oool0oooo0:P0oooo000K0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool01@3o
ool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool0Z@3o
ool001/0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo01d0oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`2Y0?ooo`006`3oool20000
00P0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0L0?ooo`030000003oool0oooo
02@0oooo00<000000?ooo`3oool0ZP3oool001/0oooo00<000000?ooo`3oool01`3oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool0903oool00`000000
oooo0?ooo`2[0?ooo`006`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo0:`0oooo
000K0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?oo
o`0I0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool0[03oool001/0oooo00<00000
0?ooo`3oool01`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo01P0oooo00<00000
0?ooo`3oool0903oool00`000000oooo0?ooo`2]0?ooo`006`3oool2000000T0oooo00<000000?oo
o`3oool01@3oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo02<0oooo00<000000?oo
o`3oool0[P3oool001/0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`050?ooo`03
0000003oool0oooo01L0oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`2^0?ooo`00
203oool2000000@0oooo0P0000030?ooo`@00000103oool00`000000oooo0?ooo`080?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0T0?ooo`030000
003oool0oooo0:l0oooo00070?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0
5@3oool00`000000oooo0?ooo`0T0?ooo`030000003oool0oooo0:l0oooo00070?ooo`040000003o
ool0oooo000000T0oooo00<000000?ooo`3oool0103oool2000000T0oooo00<000000?ooo`3oool0
1P3oool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool0
/03oool000L0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00P0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`0C0?ooo`030000
003oool0oooo02@0oooo00<000000?ooo`3oool0/@3oool000L0oooo00@000000?ooo`3oool00000
203oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3o
ool01P3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3o
ool0/@3oool000P0oooo0P00000:0?ooo`8000001@3oool00`000000oooo0?ooo`080?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0T0?ooo`030000
003oool0oooo0;80oooo000K0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool01`3o
ool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo02D0oooo00<000000?ooo`3oool0/P3o
ool001/0oooo0P00000:0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0403oool0
0`000000oooo0?ooo`0T0?ooo`030000003oool0oooo0;<0oooo000K0?ooo`030000003oool0oooo
00T0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`0?0?ooo`030000003oool0oooo
02D0oooo00<000000?ooo`3oool0/`3oool001/0oooo00<000000?ooo`3oool02@3oool00`000000
oooo0?ooo`060?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool0903oool00`000000
oooo0?ooo`2d0?ooo`006`3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`0T0?ooo`030000003oool0oooo0;D0oooo
000K0?ooo`8000002P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00d0oooo00<0
00000?ooo`3oool09@3oool00`000000oooo0?ooo`2e0?ooo`006`3oool00`000000oooo0?ooo`09
0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`0T
0?ooo`030000003oool0oooo0;H0oooo000K0?ooo`030000003oool0oooo00T0oooo00<000000?oo
o`3oool01`3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo02D0oooo00<000000?oo
o`3oool0]P3oool001/0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`070?ooo`03
0000003oool0oooo00X0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`2g0?ooo`00
6`3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0
2P3oool00`000000oooo0?ooo`0T0?ooo`030000003oool0oooo0;P0oooo000K0?ooo`8000002P3o
ool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool09@3o
ool00`000000oooo0?ooo`2h0?ooo`006`3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0
oooo00L0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`0T0?ooo`030000003oool0
oooo0;T0oooo000K0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool01`3oool00`00
0000oooo0?ooo`070?ooo`030000003oool0oooo02D0oooo00<000000?ooo`3oool0^@3oool001/0
oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00H0
oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`2j0?ooo`006`3oool2000000/0oooo
00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo02D0oooo
00<000000?ooo`3oool0^P3oool001/0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?oo
o`070?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?oo
o`2k0?ooo`006`3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00L0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo0;/0oooo00020?oo
o`800000103oool2000000<0oooo100000030?ooo`8000001@3oool00`000000oooo0?ooo`0:0?oo
o`030000003oool0oooo00P0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0U0?oo
o`030000003oool0oooo0;`0oooo00001@3oool000000?ooo`3oool0000000P0oooo00<000000?oo
o`3oool00`3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo00/0oooo00<00000
0?ooo`3oool01`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo02D0oooo00<00000
0?ooo`3oool0_@3oool000050?ooo`000000oooo0?ooo`0000002@3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo0080oooo0P00000<0?ooo`030000003oool0oooo00L0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo0;d0oooo00001@3o
ool000000?ooo`3oool0000000X0oooo00<000000?ooo`3oool00P3oool2000000D0oooo00<00000
0?ooo`3oool02`3oool00`000000oooo0?ooo`070?ooo`050000003oool0oooo0?ooo`0000009`3o
ool00`000000oooo0?ooo`2n0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`040000003o
ool0oooo000000<0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0;0?ooo`030000
003oool0oooo00L0oooo00D000000?ooo`3oool0oooo0000000W0?ooo`030000003oool0oooo0;h0
oooo00020?ooo`8000002P3oool2000000@0oooo0`0000040?ooo`030000003oool0oooo00`0oooo
00<000000?ooo`3oool01`3oool00`000000oooo0000000W0?ooo`030000003oool0oooo0;l0oooo
000K0?ooo`8000003@3oool00`000000oooo0?ooo`070?ooo`800000:03oool00`000000oooo0?oo
o`2o0?ooo`006`3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo00L0oooo0P00000W
0?ooo`030000003oool0oooo0<00oooo000K0?ooo`030000003oool0oooo00d0oooo00<000000?oo
o`3oool01P3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo0<00oooo000K0?ooo`03
0000003oool0oooo00d0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`0U0?ooo`03
0000003oool0oooo0<40oooo000K0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0000000V0?ooo`030000003oool0oooo0<40oooo000K0?ooo`8000003P3o
ool00`000000oooo0?ooo`040?ooo`040000003oool0oooo000002D0oooo00<000000?ooo`3oool0
`P3oool001/0oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`030?ooo`040000003o
ool0oooo000002@0oooo00<000000?ooo`3oool0``3oool001/0oooo00<000000?ooo`3oool03`3o
ool01@000000oooo0?ooo`3oool0000000<0oooo00<000000?ooo`3oool08P3oool00`000000oooo
0?ooo`330?ooo`006`3oool00`000000oooo0?ooo`0?0?ooo`D000000`3oool00`000000oooo0?oo
o`0Q0?ooo`030000003oool0oooo0<@0oooo000K0?ooo`800000603oool00`000000oooo0?ooo`0Q
0?ooo`030000003oool0oooo0<@0oooo000K0?ooo`030000003oool0oooo01P0oooo00<000000?oo
o`3oool07`3oool00`000000oooo0?ooo`350?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`03
0000003oool0oooo01l0oooo00<000000?ooo`3oool0a@3oool001/0oooo00<000000?ooo`3oool0
603oool00`000000oooo0?ooo`0N0?ooo`030000003oool0oooo0<H0oooo000K0?ooo`030000003o
ool0oooo01P0oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`360?ooo`006`3oool2
000001X0oooo00<000000?ooo`3oool0703oool00`000000oooo0?ooo`370?ooo`006`3oool00`00
0000oooo0?ooo`0I0?ooo`030000003oool0oooo01`0oooo00<000000?ooo`3oool0a`3oool000P0
oooo0P0000040?ooo`800000103oool2000000D0oooo00<000000?ooo`3oool06@3oool00`000000
oooo0?ooo`0K0?ooo`030000003oool0oooo0<P0oooo00070?ooo`040000003oool0oooo000000P0
oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo
01/0oooo00<000000?ooo`3oool0b03oool000L0oooo00@000000?ooo`3oool000002P3oool00`00
0000oooo0?ooo`030?ooo`8000006`3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo
0<T0oooo00070?ooo`040000003oool0oooo000000/0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`0J0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool0b@3oool000L0
oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000040?ooo`030000003oool0
oooo01X0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`3:0?ooo`00203oool20000
00X0oooo0P0000050?ooo`030000003oool0oooo01X0oooo00<000000?ooo`3oool0603oool00`00
0000oooo0?ooo`3:0?ooo`006`3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo01H0
oooo00<000000?ooo`3oool0b`3oool001/0oooo0P00000L0?ooo`030000003oool0oooo01H0oooo
00<000000?ooo`3oool0b`3oool001/0oooo00<000000?ooo`3oool06`3oool00`000000oooo0?oo
o`0E0?ooo`030000003oool0oooo0<`0oooo000K0?ooo`030000003oool0oooo01/0oooo00<00000
0?ooo`3oool05@3oool00`000000oooo0?ooo`3<0?ooo`006`3oool00`000000oooo0?ooo`0L0?oo
o`030000003oool0oooo01<0oooo00<000000?ooo`3oool0c@3oool001/0oooo0P00000M0?ooo`03
0000003oool0oooo01<0oooo00<000000?ooo`3oool0c@3oool001/0oooo00<000000?ooo`3oool0
703oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo0<h0oooo000K0?ooo`030000003o
ool0oooo01d0oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`3?0?ooo`006`3oool0
0`000000oooo0?ooo`0M0?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool0c`3oool0
01/0oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo
0=00oooo000K0?ooo`8000007`3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo0=40
oooo000K0?ooo`030000003oool0oooo01l0oooo00<000000?ooo`3oool0303oool00`000000oooo
0?ooo`3A0?ooo`006`3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo00/0oooo00<0
00000?ooo`3oool0dP3oool001/0oooo00<000000?ooo`3oool0803oool00`000000oooo0?ooo`09
0?ooo`030000003oool0oooo0=<0oooo000K0?ooo`030000003oool0oooo0200oooo00<000000?oo
o`3oool02@3oool00`000000oooo0?ooo`3C0?ooo`006`3oool200000280oooo0P0000080?ooo`03
0000003oool0oooo0=@0oooo000K0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool0
0`3oool200000=L0oooo00020?ooo`800000103oool2000000@0oooo0P0000040?ooo`8000001@3o
ool00`000000oooo0?ooo`0S0?ooo`H00000f@3oool000050?ooo`000000oooo0?ooo`000000203o
ool010000000oooo0?ooo`0000020?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3o
ool0o`3oool30?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003oool0oooo00@0
oooo00<000000?ooo`3oool00P3oool200000?l0oooo103oool000050?ooo`000000oooo0?ooo`00
00002`3oool010000000oooo0?ooo`3oool2000000D0oooo00<000000?ooo`3oool0o`3oool30?oo
o`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0oooo000000<0oooo00<00000
0?ooo`3oool0103oool00`000000oooo0?ooo`3o0?ooo`<0oooo00020?ooo`8000002P3oool20000
00@0oooo0`00003o0?ooo`X0oooo003o0?ooob40oooo003o0?ooob40oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.539323, -0.0293473, \
0.0197364, 0.00221203}}],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]1\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 1, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]1\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-1\)\[InvisibleSpace]"  ,"\[InvisibleSpace]1\),
      SequenceForm[ "f[", 1, ",0]=", -1, "  ,", 1],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5.78099999999904`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5.7809999999990396, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]2\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 2, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]2\[InvisibleSpace]",0]="\
\[InvisibleSpace]3\[InvisibleSpace]"  ,"\[InvisibleSpace]0\),
      SequenceForm[ "f[", 2, ",0]=", 3, "  ,", 0],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(11.546999999998661`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 11.546999999998661, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]3\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 3, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]3\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-6\)\[InvisibleSpace]"  ,"\[InvisibleSpace]\(-8\)\),
      SequenceForm[ "f[", 3, ",0]=", -6, "  ,", -8],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(17.35899999999674`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 17.35899999999674, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]4\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 4, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]4\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-30\)\[InvisibleSpace]"  ,"\[InvisibleSpace]40\),
      SequenceForm[ "f[", 4, ",0]=", -30, "  ,", 40],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(23.18699999999808`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 23.186999999998079, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]5\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 5, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]5\[InvisibleSpace]",0]="\
\[InvisibleSpace]360\[InvisibleSpace]"  ,"\[InvisibleSpace]336\),
      SequenceForm[ "f[", 5, ",0]=", 360, "  ,", 336],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(29.093999999997322`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 29.093999999997322, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]6\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 6, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]6\[InvisibleSpace]",0]="\
\[InvisibleSpace]504\[InvisibleSpace]"  ,"\[InvisibleSpace]\(-6384\)\),
      SequenceForm[ "f[", 6, ",0]=", 504, "  ,", -6384],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(35.03099999999904`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 35.03099999999904, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]7\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 7, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]7\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-44016\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-10240\)\),
      SequenceForm[ "f[", 7, ",0]=", -44016, "  ,", -10240],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(41.03099999999904`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 41.03099999999904, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]8\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 8, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]8\[InvisibleSpace]",0]="\
\[InvisibleSpace]204048\[InvisibleSpace]"  ,"\[InvisibleSpace]1461888\),
      SequenceForm[ "f[", 8, ",0]=", 204048, "  ,", 1461888],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(47.09399999999732`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 47.093999999997322, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]9\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 9, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]9\[InvisibleSpace]",0]="\
\[InvisibleSpace]8261760\[InvisibleSpace]"  ,"\[InvisibleSpace]\(-9566720\)\),
      
      SequenceForm[ "f[", 9, ",0]=", 8261760, "  ,", -9566720],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(53.2029999999977`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 53.202999999997701, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]10\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 10, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]10\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-128422272\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-434804480\)\),
      SequenceForm[ "f[", 10, ",0]=", -128422272, "  ,", -434804480],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(59.35899999999674`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 59.35899999999674, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]11\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 11, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]11\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-1816480512\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]8774916096\),
      SequenceForm[ "f[", 11, ",0]=", -1816480512, "  ,", 8774916096],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(65.59399999999732`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 65.593999999997322, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]12\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 12, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]12\[InvisibleSpace]",0]="\
\[InvisibleSpace]76562054400\[InvisibleSpace]"  \
,"\[InvisibleSpace]134113487872\),
      SequenceForm[ "f[", 12, ",0]=", 76562054400, "  ,", 134113487872],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(71.90499999999884`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 71.904999999998836, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]13\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 13, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]13\[InvisibleSpace]",0]="\
\[InvisibleSpace]124207469568\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-7272668971008\)\),
      SequenceForm[ "f[", 13, ",0]=", 124207469568, "  ,", -7272668971008],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(78.27999999999884`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 78.279999999998836, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]14\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 14, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]14\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-51042832542720\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-4244155238400\)\),
      SequenceForm[ "f[", 14, ",0]=", -51042832542720, "  ,", -4244155238400],
      
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(84.73399999999674`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 84.73399999999674, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]15\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 15, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]15\[InvisibleSpace]",0]="\
\[InvisibleSpace]580686719698944\[InvisibleSpace]"  \
,"\[InvisibleSpace]6406874693271552\),
      SequenceForm[ 
      "f[", 15, ",0]=", 580686719698944, "  ,", 6406874693271552],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(91.2799999999952`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 91.279999999995198, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]16\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 16, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]16\[InvisibleSpace]",0]="\
\[InvisibleSpace]36632422458820608\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-93228101602279424\)\),
      SequenceForm[ 
      "f[", 16, ",0]=", 36632422458820608, "  ,", -93228101602279424],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(97.92199999999502`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 97.921999999995023, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]17\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 17, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]17\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-1141184282933624832\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-5798987253054701568\)\),
      SequenceForm[ 
      "f[", 17, ",0]=", -1141184282933624832, "  ,", -5798987253054701568],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(104.64099999999598`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 104.64099999999598, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]18\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 18, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]18\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-23612862502431719424\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]219528973969356816384\),
      SequenceForm[ 
      "f[", 18, ",0]=", -23612862502431719424, "  ,", 219528973969356816384],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(111.4839999999931`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 111.4839999999931, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]19\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 19, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]19\[InvisibleSpace]",0]="\
\[InvisibleSpace]1881307594631033978880\[InvisibleSpace]"  \
,"\[InvisibleSpace]4397821456778614538240\),
      SequenceForm[ 
      "f[", 19, ",0]=", 1881307594631033978880, "  ,", 
        4397821456778614538240],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(118.46799999999348`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 118.46799999999348, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]20\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 20, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]20\[InvisibleSpace]",0]="\
\[InvisibleSpace]253019693533000826880\[InvisibleSpace]"  ,"\[InvisibleSpace]\
\(-437292057398545742561280\)\),
      SequenceForm[ 
      "f[", 20, ",0]=", 253019693533000826880, 
        "  ,", -437292057398545742561280],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(125.5619999999908`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 125.5619999999908, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]21\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 21, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]21\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-3045527413879852808011776\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]926825392937428928430080\),
      SequenceForm[ 
      "f[", 21, ",0]=", -3045527413879852808011776, "  ,", 
        926825392937428928430080],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(132.84399999999005`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 132.84399999999005, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]22\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 22, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]22\[InvisibleSpace]",0]="\
\[InvisibleSpace]60523960739704549485576192\[InvisibleSpace]"  ,"\
\[InvisibleSpace]840611706373823717596200960\),
      SequenceForm[ 
      "f[", 22, ",0]=", 60523960739704549485576192, "  ,", 
        840611706373823717596200960],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(140.23399999998946`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 140.23399999998946, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]23\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 23, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]23\[InvisibleSpace]",0]="\
\[InvisibleSpace]4740155389553292520607711232\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-20494462187438304400804675584\)\),
      SequenceForm[ 
      "f[", 23, ",0]=", 4740155389553292520607711232, 
        "  ,", -20494462187438304400804675584],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(147.8599999999933`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 147.85999999999331, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]24\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 24, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]24\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-235207836121985233659769651200\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-1513015950897731252204234342400\)\),
      SequenceForm[ 
      "f[", 24, ",0]=", -235207836121985233659769651200, 
        "  ,", -1513015950897731252204234342400],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(155.6409999999887`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 155.64099999998871, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]25\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 25, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]25\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-5823128333440693185475761930240\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]88894461357349629401322630414336\),
      SequenceForm[ 
      "f[", 25, ",0]=", -5823128333440693185475761930240, "  ,", 
        88894461357349629401322630414336],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(163.71799999998984`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 163.71799999998984, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]26\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 26, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]26\[InvisibleSpace]",0]="\
\[InvisibleSpace]745316791485194897673469877551104\[InvisibleSpace]"  ,"\
\[InvisibleSpace]2004646215320701223010774659629056\),
      SequenceForm[ 
      "f[", 26, ",0]=", 745316791485194897673469877551104, "  ,", 
        2004646215320701223010774659629056],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(171.9689999999864`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 171.96899999998641, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]27\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 27, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]27\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-2269180005881338563708915680280576\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-320049676108617838364680413060792320\)\),
      SequenceForm[ 
      "f[", 27, ",0]=", -2269180005881338563708915680280576, 
        "  ,", -320049676108617838364680413060792320],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(180.56199999998717`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 180.56199999998717, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]28\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 28, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]28\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-2194738546795930786315996118963453952\)\[InvisibleSpace]" \
 ,"\[InvisibleSpace]2074546634064945900713491177173680128\),
      SequenceForm[ 
      "f[", 28, ",0]=", -2194738546795930786315996118963453952, "  ,", 
        2074546634064945900713491177173680128],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(189.34399999999005`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 189.34399999999005, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]29\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 29, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]29\[InvisibleSpace]",0]="\
\[InvisibleSpace]66290264644348489833769302019780116480\[InvisibleSpace]"  ,"\
\[InvisibleSpace]1062108319949658527240301949006569799680\),
      SequenceForm[ 
      "f[", 29, ",0]=", 66290264644348489833769302019780116480, "  ,", 
        1062108319949658527240301949006569799680],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(198.5779999999868`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 198.57799999998679, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]30\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 30, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]30\[InvisibleSpace]",0]="\
\[InvisibleSpace]5851170072369479522818171198767171108864\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-38380227159350595643579539307694007517184\)\),
      SequenceForm[ 
      "f[", 30, ",0]=", 5851170072369479522818171198767171108864, 
        "  ,", -38380227159350595643579539307694007517184],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(208.04599999998754`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 208.04599999998754, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]31\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 31, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]31\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-417684766873898559111631714813601233502208\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-3123777133580143876642179219346329754927104\)\),
      SequenceForm[ 
      "f[", 31, ",0]=", -417684766873898559111631714813601233502208, 
        "  ,", -3123777133580143876642179219346329754927104],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(218.0619999999908`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 218.0619999999908, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]32\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 32, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]32\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-11117599319937776571960088094417349450399744\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]260691965028149156924698651595480341074149376\),
      SequenceForm[ 
      "f[", 32, ",0]=", -11117599319937776571960088094417349450399744, "  ,", 
        260691965028149156924698651595480341074149376],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(228.3589999999931`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 228.3589999999931, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]33\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 33, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]33\[InvisibleSpace]",0]="\
\[InvisibleSpace]2136225482771372273087755709048587797714173952\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]6008930028983952393605608437198702181783437312\),
      SequenceForm[ 
      "f[", 33, ",0]=", 2136225482771372273087755709048587797714173952, "  ,",
         6008930028983952393605608437198702181783437312],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(239.31299999999464`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 239.31299999999464, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]34\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 34, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]34\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-16825938128897494714865234832766482554101432320\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-1463786892953349023601960899461743346446573240320\)\),
      SequenceForm[ 
      "f[", 34, ",0]=", -16825938128897494714865234832766482554101432320, 
        "  ,", -1463786892953349023601960899461743346446573240320],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(250.62399999999616`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 250.62399999999616, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]35\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 35, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]35\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-9850058896670365295257865950333171100229027495936\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]18274656688562180199941958640470707173826054062080\),
      SequenceForm[ 
      "f[", 35, ",0]=", -9850058896670365295257865950333171100229027495936, 
        "  ,", 18274656688562180199941958640470707173826054062080],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(262.73299999999654`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 262.73299999999654, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]36\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 36, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]36\[InvisibleSpace]",0]="\
\[InvisibleSpace]418399237017832846292745848990790888010464588988416\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]7372163680772404497534596974912032084747623788969984\),
      SequenceForm[ 
      "f[", 36, ",0]=", 418399237017832846292745848990790888010464588988416, 
        "  ,", 7372163680772404497534596974912032084747623788969984],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(275.2959999999948`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 275.29599999999482, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]37\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 37, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]37\[InvisibleSpace]",0]="\
\[InvisibleSpace]39451012951960186181643003505630414646621514258972672\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-368303686553727552922655581325501803378594184165326848\)\
\),
      SequenceForm[ 
      "f[", 37, ",0]=", 39451012951960186181643003505630414646621514258972672,
         "  ,", -368303686553727552922655581325501803378594184165326848],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(288.7809999999954`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 288.7809999999954, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]38\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 38, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]38\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-3828140282775532663637947918554581106028216643783491584\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
31583332952127403452348474267697458075064659194413056000\)\),
      SequenceForm[ 
      "f[", 38, 
        ",0]=", -3828140282775532663637947918554581106028216643783491584, 
        "  ,", -31583332952127403452348474267697458075064659194413056000],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(302.78099999999904`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 302.78099999999904, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]39\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 39, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]39\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-101404198103387057935330151288303063970954863209422520320\
\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]3560853988827603693031516453974340175102072858280544174080\
\),
      SequenceForm[ 
      "f[", 39, 
        ",0]=", -101404198103387057935330151288303063970954863209422520320, 
        "  ,", 3560853988827603693031516453974340175102072858280544174080],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(317.9679999999971`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 317.96799999999712, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]40\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 40, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]40\[InvisibleSpace]",0]="\
\[InvisibleSpace]28514537484171404976255265341256206242283205674785537261568\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
77261595524729607620789704857837403000142366734277670862848\),
      SequenceForm[ 
      "f[", 40, ",0]=", 
        28514537484171404976255265341256206242283205674785537261568, "  ,", 
        77261595524729607620789704857837403000142366734277670862848],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(333.6869999999981`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 333.68699999999808, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]41\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 41, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]41\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
409011158970916631721191577971141424683746185674769397972992\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
28491147513939137318735845517646851768761832211562476060278784\)\),
      SequenceForm[ 
      "f[", 41, 
        ",0]=", -409011158970916631721191577971141424683746185674769397972992,
         "  ,", -\
28491147513939137318735845517646851768761832211562476060278784],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(350.7809999999954`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 350.7809999999954, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]42\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 42, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]42\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
187753301467046184863479177115036381821944500544424825413697536\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
573521229242217305000480046596550801477393464256425187461824512\),
      SequenceForm[ 
      "f[", 42, 
        ",0]=", -\
187753301467046184863479177115036381821944500544424825413697536, "  ,", 
        573521229242217305000480046596550801477393464256425187461824512],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(368.515999999996`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 368.51599999999598, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]43\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 43, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]43\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
10670759413104990994572908745041724591232372519931299695937191936\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
200634195039344547495950693648862767979048646582825673062164201472\),
      SequenceForm[ 
      "f[", 43, ",0]=", 
        10670759413104990994572908745041724591232372519931299695937191936, 
        "  ,", 200634195039344547495950693648862767979048646582825673062164201\
472],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(387.92199999999866`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 387.92199999999866, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]44\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 44, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]44\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
1037947713056038129244653482136162271594832609661544721695071272960\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
13248263841941117438755257495804569868742520936963760539103028838400\)\),
      SequenceForm[ 
      "f[", 44, ",0]=", 
        1037947713056038129244653482136162271594832609661544721695071272960, 
        "  ,", -13248263841941117438755257495804569868742520936963760539103028\
838400],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(408.15599999999904`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 408.15599999999904, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]45\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 45, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]45\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
132200732071409789570280297889630148971162579329543828603499582586880\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
1159405435726007913221702507864975987948665711800077334808416611205120\)\),
      SequenceForm[ 
      "f[", 45, 
        ",0]=", -\
132200732071409789570280297889630148971162579329543828603499582586880, 
        "  ,", -11594054357260079132217025078649759879486657118000773348084166\
11205120],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from beginning="\[InvisibleSpace]\(430.375`\ \
Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 430.375, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]46\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 46, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]46\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
3243978833881483827283056487512380352095014700036997594620265360261120\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
171248928198202478390624208573608805869762078256025903410727265650081792\),
      SequenceForm[ 
      "f[", 46, 
        ",0]=", -\
3243978833881483827283056487512380352095014700036997594620265360261120, "  ,",
         171248928198202478390624208573608805869762078256025903410727265650081\
792],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(453.51600000000326`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 453.51600000000326, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]47\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 47, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]47\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
1340259255217777839261826649667870681253879695718850031568364680526168064\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
3188452188943717819304022642942507553600372951987178937721210946810019840\),
      SequenceForm[ 
      "f[", 47, ",0]=", 
        1340259255217777839261826649667870681253879695718850031568364680526168\
064, "  ,", 
        3188452188943717819304022642942507553600372951987178937721210946810019\
840],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(479.0470000000023`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 479.0470000000023, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]48\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 48, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]48\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
30090684327326353149702789619055813955914712141883529940436975471212625920\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
1836959333139945400873562828537484481486811862075408289540840433464660459520\)\
\),
      SequenceForm[ 
      "f[", 48, 
        ",0]=", -\
30090684327326353149702789619055813955914712141883529940436975471212625920, 
        "  ,", -18369593331399454008735628285374844814868118620754082895408404\
33464660459520],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(505.5630000000019`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 505.56300000000192, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]49\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 49, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]49\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
11836593262986968329356380664229523530378149497116964502020474617734994329600\
\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
54084496328926874733653261652675411305236501547081929756847948278546405785600\
\),
      SequenceForm[ 
      "f[", 49, 
        ",0]=", -\
11836593262986968329356380664229523530378149497116964502020474617734994329600,
         "  ,", 54084496328926874733653261652675411305236501547081929756847948\
278546405785600],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(534.7980000000025`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 534.7980000000025, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]50\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 50, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]50\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
869523905702434789256563663065072125325953279738076112034230756305679813705728\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
170848529447679395745027780561946141695233612918447981175148689467624073147187\
20\),
      SequenceForm[ 
      "f[", 50, ",0]=", 
        8695239057024347892565636630650721253259532797380761120342307563056798\
13705728, "  ,", 
        1708485294476793957450277805619461416952336129184479811751486894676240\
7314718720],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(565.2510000000038`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 565.25100000000384, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]51\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 51, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]51\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
850305410422171645100589755037015350349087259627616440897821273554802227156090\
88\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
144521343881348306421096418264732209423815542052116037087851128973174114234033\
7664\)\),
      SequenceForm[ 
      "f[", 51, ",0]=", 
        8503054104221716451005897550370153503490872596276164408978212735548022\
2715609088, 
        "  ,", -14452134388134830642109641826473220942381554205211603708785112\
89731741142340337664],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(598.8290000000052`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 598.82900000000518, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]52\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 52, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]52\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
139002035121042307080628548538172724450008521566174000986742715591488644517671\
73120\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
125863587239194522596591856393310057104053522326863561857415803263544460827099\
660288\)\),
      SequenceForm[ 
      "f[", 52, 
        ",0]=", -\
139002035121042307080628548538172724450008521566174000986742715591488644517671\
73120, "  ,", \
-12586358723919452259659185639331005710405352232686356185741580326354446082709\
9660288],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(633.7190000000082`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 633.71900000000824, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]53\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 53, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]53\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
290330291323340877691013605533453795779795875699601464830833041969716687361510\
735872\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
238953487390358385126628358009739378111488479115733155515293578898933354226707\
14437632\),
      SequenceForm[ 
      "f[", 53, 
        ",0]=", -\
290330291323340877691013605533453795779795875699601464830833041969716687361510\
735872, "  ,", 
        2389534873903583851266283580097393781114884791157331555152935788989333\
5422670714437632],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(672.2660000000033`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 672.26600000000326, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]54\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 54, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]54\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
182809641437524358703654493766309558735430977129910661231317446154271710610853\
273272320\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
332249236366036623462093083703811412658269770443773961791032421640873376536695\
144448000\),
      SequenceForm[ 
      "f[", 54, ",0]=", 
        1828096414375243587036544937663095587354309771299106612313174461542717\
10610853273272320, "  ,", 
        3322492363660366234620930837038114126582697704437739617910324216408733\
76536695144448000],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(712.1880000000056`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 712.18800000000556, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]55\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 55, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]55\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
589101418681732111619765431394046382423325861248177754470387915176030386279453\
8117496832\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
328832123198990204766206486095419994050033102723189312162963037866613286524118\
853436309504\)\),
      SequenceForm[ 
      "f[", 55, 
        ",0]=", -\
589101418681732111619765431394046382423325861248177754470387915176030386279453\
8117496832, 
        "  ,", -32883212319899020476620648609541999405003310272318931216296303\
7866613286524118853436309504],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(756.2980000000025`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 756.2980000000025, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]56\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 56, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]56\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
206891104550625587342310536078083219611354634192207838951094863084082179933262\
9108259553280\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
133076092896022001300801569072052663298178749369255502828175186968299670776500\
80658337300480\),
      SequenceForm[ 
      "f[", 56, 
        ",0]=", -\
206891104550625587342310536078083219611354634192207838951094863084082179933262\
9108259553280, "  ,", 
        1330760928960220013008015690720526632981787493692555028281751869682996\
7077650080658337300480],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(801.984000000004`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 801.98400000000402, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]57\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 57, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]57\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
191568582105412886082927073706423619544816160884290152236661294683883595548709\
026466046672896\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
387217637704521842956653493222300163733708068392380848944303112671494095778986\
4988546898591744\),
      SequenceForm[ 
      "f[", 57, ",0]=", 
        1915685821054128860829270737064236195448161608842901522366612946838835\
95548709026466046672896, "  ,", 
        3872176377045218429566534932223001637337080683923808489443031126714940\
957789864988546898591744],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(852.5790000000015`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 852.57900000000154, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]58\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 58, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]58\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
184381342361300063368608173723199015503430185931802248763662813631919262479719\
58907910829899776\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
410194266953562151084364663004025598431125962756193829130404824100112724840955\
041576839226064896\)\),
      SequenceForm[ 
      "f[", 58, ",0]=", 
        1843813423613000633686081737231990155034301859318022487636628136319192\
6247971958907910829899776, 
        "  ,", -41019426695356215108436466300402559843112596275619382913040482\
4100112724840955041576839226064896],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(905.0320000000029`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 905.03200000000288, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]59\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 59, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]59\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
381456989357414055497331148278724374781528239335762189997985557651186861089654\
7323619069017456640\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
347758801484526620812222401659755448666125319314617500996320592175272128817878\
91007146628281794560\)\),
      SequenceForm[ 
      "f[", 59, 
        ",0]=", -\
381456989357414055497331148278724374781528239335762189997985557651186861089654\
7323619069017456640, 
        "  ,", -34775880148452662081222240165975544866612531931461750099632059\
217527212881787891007146628281794560],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(963.0010000000002`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 963.0010000000002, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]60\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 60, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]60\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
595913343025555249259436065396010439476169870905327651173875816850486060297264\
39425255020649512960\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
839451148155704753108227288106839239793508061531773230561530043955799599940009\
3381888629817351340032\),
      SequenceForm[ 
      "f[", 60, 
        ",0]=", -\
595913343025555249259436065396010439476169870905327651173875816850486060297264\
39425255020649512960, "  ,", 
        8394511481557047531082272881068392397935080615317732305615300439557995\
999400093381888629817351340032],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1022.7510000000038`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1022.7510000000038, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]61\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 61, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]61\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
627858487473706015606401255174631401699278085468800544026053563423394653265873\
02036603634924388352000\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
639279135310260197251869718532992758732008931421069232610947100795237632663320\
06201638256938231791616\),
      SequenceForm[ 
      "f[", 61, ",0]=", 
        6278584874737060156064012551746314016992780854688005440260535634233946\
5326587302036603634924388352000, "  ,", 
        6392791353102601972518697185329927587320089314210692326109471007952376\
3266332006201638256938231791616],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1088.6570000000065`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1088.6570000000065, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]62\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 62, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]62\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
274454108114440878059331739306940763640270280793796391298986948532330955371710\
9093571158040357598396416\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
143335662270732995874488442352570141860573302945587045561685025959569423594073\
150041811560782210690711552\)\),
      SequenceForm[ 
      "f[", 62, 
        ",0]=", -\
274454108114440878059331739306940763640270280793796391298986948532330955371710\
9093571158040357598396416, 
        "  ,", -14333566227073299587448844235257014186057330294558704556168502\
5959569423594073150041811560782210690711552],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1156.892000000007`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1156.8920000000071, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]63\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 63, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]63\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
879294487217274391528684387135502392575753504823369749305918928514327724041664\
743566392064168087848484864\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
763713386105135381019075251225725514270956528605405593064961932394467886263420\
2396017227528815323646001152\),
      SequenceForm[ 
      "f[", 63, 
        ",0]=", -\
879294487217274391528684387135502392575753504823369749305918928514327724041664\
743566392064168087848484864, "  ,", 
        7637133861051353810190752512257255142709565286054055930649619323944678\
862634202396017227528815323646001152],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1231.8760000000038`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1231.8760000000038, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]64\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 64, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]64\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
100710734910919820904607880221337271877251956593172615568289098138004243986371\
354097164194338704174528593920\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
206794385113277903415850308532610064983043606844735549055047126259186252307567\
1810046239285421140712085258240\),
      SequenceForm[ 
      "f[", 64, ",0]=", 
        1007107349109198209046078802213372718772519565931726155682890981380042\
43986371354097164194338704174528593920, "  ,", 
        2067943851132779034158503085326100649830436068447355490550471262591862\
523075671810046239285421140712085258240],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1309.1260000000075`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1309.1260000000075, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]65\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 65, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]65\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
935846310344177246561339425805029887414532695591678886478648280937913580628665\
2236028669003032334454151446528\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
269755260109497348622399659197144333446203484941900050285835692774791175448832\
143169635590099053868381443719168\)\),
      SequenceForm[ 
      "f[", 65, ",0]=", 
        9358463103441772465613394258050298874145326955916788864786482809379135\
806286652236028669003032334454151446528, 
        "  ,", -26975526010949734862239965919714433344620348494190005028583569\
2774791175448832143169635590099053868381443719168],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1394.6420000000035`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1394.6420000000035, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]66\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 66, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]66\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
243148831263415822771693854457246050190030234249643123665953884276679026917871\
1890235569350623408360168836038656\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
217944273889572033511526351684220874852044728398098215772343944692009694716017\
91207218120990185560539103754190848\)\),
      SequenceForm[ 
      "f[", 66, 
        ",0]=", -\
243148831263415822771693854457246050190030234249643123665953884276679026917871\
1890235569350623408360168836038656, 
        "  ,", -21794427388957203351152635168422087485204472839809821577234394\
469200969471601791207218120990185560539103754190848],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1482.815000000006`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1482.815000000006, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]67\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 67, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]67\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
214035279929230162690936954440187622327630260859673452633141538068638275419699\
87270838358201281912805849118539776\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
666107597457913599709040652101609916966520247034185442400129579991426941342108\
7253349634696053284986013078333161472\),
      SequenceForm[ 
      "f[", 67, 
        ",0]=", -\
214035279929230162690936954440187622327630260859673452633141538068638275419699\
87270838358201281912805849118539776, "  ,", 
        6661075974579135997090406521016099169665202470341854424001295799914269\
413421087253349634696053284986013078333161472],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1579.8310000000092`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1579.8310000000092, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]68\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 68, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]68\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
487089082419469491678794664077828863183623411801187350693483719428282537994063\
93542468306694264879267359574823272448\[InvisibleSpace]"  ,"\[InvisibleSpace]\
\(-140917765991033261739003034544074961236860841195475562200173638055106255384\
1074869205420581970985194258558147887104\)\),
      SequenceForm[ 
      "f[", 68, ",0]=", 
        4870890824194694916787946640778288631836234118011873506934837194282825\
3799406393542468306694264879267359574823272448, 
        "  ,", -14091776599103326173900303454407496123686084119547556220017363\
80551062553841074869205420581970985194258558147887104],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1679.9870000000083`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1679.9870000000083, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]69\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 69, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]69\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
277578665816569472509425715273527495281270549866829262351603487574233769792047\
7842759980895177504554808807260495544320\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
137469822203749543104854047117031664780669626121260527697568159398756768544060\
863205129691963401915446786083524622417920\)\),
      SequenceForm[ 
      "f[", 69, 
        ",0]=", -\
277578665816569472509425715273527495281270549866829262351603487574233769792047\
7842759980895177504554808807260495544320, 
        "  ,", -13746982220374954310485404711703166478066962612126052769756815\
9398756768544060863205129691963401915446786083524622417920],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1790.2060000000092`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1790.2060000000092, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]70\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 70, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]70\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
820927701057808878859936205452411383978721291000095421913895970390621964967120\
759287072205144320550511587584681422356480\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
934467676810908041391165051883829666831023505170872920728420942787001184056251\
8739651650140312404832342684383311906734080\),
      SequenceForm[ 
      "f[", 70, 
        ",0]=", -\
820927701057808878859936205452411383978721291000095421913895970390621964967120\
759287072205144320550511587584681422356480, "  ,", 
        9344676768109080413911650518838296668310235051708729207284209427870011\
840562518739651650140312404832342684383311906734080],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(1903.6430000000073`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 1903.6430000000073, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]71\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 71, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]71\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
114660943078376521692303984317406440066987619127600584231916113301484785590337\
823305492775108789226045760376774076577873920\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
236621347804273107097959617138465105291932692466996066026130611638142750548997\
0638732898867655743019746682815902538830708736\),
      SequenceForm[ 
      "f[", 71, ",0]=", 
        1146609430783765216923039843174064400669876191276005842319161133014847\
85590337823305492775108789226045760376774076577873920, "  ,", 
        2366213478042731070979596171384651052919326924669960660261306116381427\
505489970638732898867655743019746682815902538830708736],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2028.378000000008`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2028.3780000000079, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]72\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 72, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]72\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
100917827186241251542848701333756513888868249122466022921583096468196219111158\
75700519939665626759803883203945293152021118976\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
375333190339169810264639744337452415179474033085147686711406607609784555062348\
753793427503368986376537895289301483840956530688\)\),
      SequenceForm[ 
      "f[", 72, ",0]=", 
        1009178271862412515428487013337565138888682491224660229215830964681962\
1911115875700519939665626759803883203945293152021118976, 
        "  ,", -37533319033916981026463974433745241517947403308514768671140660\
7609784555062348753793427503368986376537895289301483840956530688],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2156.8790000000045`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2156.8790000000045, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]73\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 73, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]73\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
328574462811658820995083358910504907576044177961466011107805049490995743733528\
9422154905253852688105583217913290915682042511360\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
282568540953934768922483679857633980826906704347488604264780498674587294443706\
85005374163798523343046040312629657347088837509120\)\),
      SequenceForm[ 
      "f[", 73, 
        ",0]=", -\
328574462811658820995083358910504907576044177961466011107805049490995743733528\
9422154905253852688105583217913290915682042511360, 
        "  ,", -28256854095393476892248367985763398082690670434748860426478049\
867458729444370685005374163798523343046040312629657347088837509120],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2297.956000000009`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2297.9560000000092, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]74\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 74, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]74\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
151938364209883420125601639954807160045972318723022773789862850092176779236464\
4326514530542658166748170973540593549084878438400\)\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\
109581013349300944258426481321257059984901908912615986846702603122241419427214\
74452908978296808678216550530972538252773003834163200\),
      SequenceForm[ 
      "f[", 74, 
        ",0]=", -\
151938364209883420125601639954807160045972318723022773789862850092176779236464\
4326514530542658166748170973540593549084878438400, "  ,", 
        1095810133493009442584264813212570599849019089126159868467026031222414\
1942721474452908978296808678216550530972538252773003834163200],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2443.4400000000096`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2443.4400000000096, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]75\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 75, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]75\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
783366859942817839702482072855721530065141271216207802166220587856674090112799\
82371794899938273636644159910182989717580383879430144\[InvisibleSpace]"  ,"\
\[InvisibleSpace]\(-\
104787413589256723302318545337833885237992175425245063642754305897967989404749\
980325544391376091094329957055438406031385991103643648\)\),
      SequenceForm[ 
      "f[", 75, ",0]=", 
        7833668599428178397024820728557215300651412712162078021662205878566740\
9011279982371794899938273636644159910182989717580383879430144, 
        "  ,", -10478741358925672330231854533783388523799217542524506364275430\
5897967989404749980325544391376091094329957055438406031385991103643648],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2603.0170000000107`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2603.0170000000107, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]76\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 76, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]76\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
565175184706716169768819321941423878527191265991379936757793353521474773948379\
2704472312098911118837855810724413036780241854390075392\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
267590923456750641819004690810336679010936685389838436686279124412844877679562\
285983383806784943024464650443319115241647684456193982464\)\),
      SequenceForm[ 
      "f[", 76, 
        ",0]=", -\
565175184706716169768819321941423878527191265991379936757793353521474773948379\
2704472312098911118837855810724413036780241854390075392, 
        "  ,", -26759092345675064181900469081033667901093668538983843668627912\
4412844877679562285983383806784943024464650443319115241647684456193982464],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2766.7040000000125`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2766.7040000000125, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]77\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 77, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]77\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
155269140498957272577561046814685533333549329552736693870178200804657608314639\
3125573350041444374103917644735091327164303688719675686912\)\[InvisibleSpace]\
"  ,"\[InvisibleSpace]\
226598550698927401857886346197037186877974250705542188905419029283379707239275\
37966711233726377865389415417458994474422421744354079014912\),
      SequenceForm[ 
      "f[", 77, 
        ",0]=", -\
155269140498957272577561046814685533333549329552736693870178200804657608314639\
3125573350041444374103917644735091327164303688719675686912, "  ,", 
        2265985506989274018578863461970371868779742507055421889054190292833797\
0723927537966711233726377865389415417458994474422421744354079014912],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(2946.0170000000107`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 2946.0170000000107, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]78\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 78, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]78\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
261628142507462024315931638715519889507743791272674019382023471798648574879517\
216149803402459157909841469158759715091457792211021448871936\[InvisibleSpace]\
"  ,"\[InvisibleSpace]\
537412220425455531188425953745363028896577414635341116735202518759946713832794\
7033146849932336905187634514838094070160615464613365839560704\),
      SequenceForm[ 
      "f[", 78, ",0]=", 
        2616281425074620243159316387155198895077437912726740193820234717986485\
74879517216149803402459157909841469158759715091457792211021448871936, "  ,", 
        5374122204254555311884259537453630288965774146353411167352025187599467\
138327947033146849932336905187634514838094070160615464613365839560704],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3129.9390000000094`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3129.9390000000094, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]79\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 79, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]79\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
213636631621571080452249282519724773278270574161885141438857407851991942856624\
51415681080854763920027498669063782267941719739264125590568960\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
102701806640390846300078318968759692614469149206177230203476489145560079932625\
0035493806333529183249477839665248251838801405763670465912504320\)\),
      SequenceForm[ 
      "f[", 79, ",0]=", 
        2136366316215710804522492825197247732782705741618851414388574078519919\
4285662451415681080854763920027498669063782267941719739264125590568960, 
        "  ,", -10270180664039084630007831896875969261446914920617723020347648\
914556007993262500354938063335291832494778396652482518388014057636704659125043\
20],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3331.8930000000073`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3331.8930000000073, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]80\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 80, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]80\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
874599460380977504862014415718947665246360238282379496048719835547274249426460\
2822907252084519742125480977570603528893935931472914606742044672\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
702075638315400780645093726313424575756606693089396536220046331522825432265426\
05635374845322491857837443305150559139996075033722964462276706304\)\),
      SequenceForm[ 
      "f[", 80, 
        ",0]=", -\
874599460380977504862014415718947665246360238282379496048719835547274249426460\
2822907252084519742125480977570603528893935931472914606742044672, 
        "  ,", -70207563831540078064509372631342457575660669308939653622004633\
152282543226542605635374845322491857837443305150559139996075033722964462276706\
304],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3539.112000000012`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3539.1120000000119, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]81\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 81, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]81\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
820973035415792038235466608249922941345373148349915573848589187752487252268803\
74445765790392712694903370299809935815499524554515322695585890304\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
348671151244024589038378740075449417535321429798194620520476159069106404901101\
72166376181913466863748896643339358556207115948818874972424640659456\),
      SequenceForm[ 
      "f[", 81, ",0]=", 
        8209730354157920382354666082499229413453731483499155738485891877524872\
5226880374445765790392712694903370299809935815499524554515322695585890304, 
        "  ,", 348671151244024589038378740075449417535321429798194620520476159\
069106404901101721663761819134668637488966433393585562071159488188749724246406\
59456],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3765.659000000007`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3765.6590000000069, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]82\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 82, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]82\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
243626458348703287288028796364626834298974114589843512095002968257553600384329\
447722928496204592273421099887990143446727799464748217285202514280448\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
712825620808856649608353276256967172218492024422920154832690267196895399316274\
205190715149331726401815663651775390919225180031490562759148580110336\)\),
      SequenceForm[ 
      "f[", 82, ",0]=", 
        2436264583487032872880287963646268342989741145898435120950029682575536\
00384329447722928496204592273421099887990143446727799464748217285202514280448,
         "  ,", -\
712825620808856649608353276256967172218492024422920154832690267196895399316274\
205190715149331726401815663651775390919225180031490562759148580110336],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(3998.597000000009`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 3998.5970000000088, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]83\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 83, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]83\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
217607872191547485053671515651383388599161916765666397874238935158932129814993\
55415847494330343262481796897533102900880185846068490068535861550514176\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
989816339280889621944918281282461378437503960131502453232779253044456946634339\
083222634696279967553840825714540901434903368418677743030926192490315776\)\),
      SequenceForm[ 
      "f[", 83, 
        ",0]=", -\
217607872191547485053671515651383388599161916765666397874238935158932129814993\
55415847494330343262481796897533102900880185846068490068535861550514176, 
        "  ,", -98981633928088962194491828128246137843750396013150245323277925\
304445694663433908322263469627996755384082571454090143490336841867774303092619\
2490315776],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4252.2380000000085`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4252.2380000000085, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]84\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 84, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]84\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
556850403973142827265482490669390742817518021085424391474272541329646998440711\
1383651057289925421475570041874661383840266727993238768538176556325928960\)\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
102503756873326866325252983267136650504546165097631285251968911256352471294505\
238769543941268161366650310830960528188792131102645593432743200535336714240\),
      
      SequenceForm[ 
      "f[", 84, 
        ",0]=", -\
556850403973142827265482490669390742817518021085424391474272541329646998440711\
1383651057289925421475570041874661383840266727993238768538176556325928960, 
        "  ,", 102503756873326866325252983267136650504546165097631285251968911\
256352471294505238769543941268161366650310830960528188792131102645593432743200\
535336714240],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4513.081000000009`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4513.0810000000092, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]85\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 85, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]85\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
112295595074402070257132596208885655446586069664031383423554044490876044317305\
8175048426837771870253214810264675534507154687251330435748819974518229434368\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
227509145928987194490152740184732874310589212259285285299687248620183357248238\
50549830717400292821678183755805658174126325184388271261990566659386268188672\
\),
      SequenceForm[ 
      "f[", 85, ",0]=", 
        1122955950744020702571325962088856554465860696640313834235540444908760\
443173058175048426837771870253214810264675534507154687251330435748819974518229\
434368, "  ,", 
        2275091459289871944901527401847328743105892122592852852996872486201833\
572482385054983071740029282167818375580565817412632518438827126199056665938626\
8188672],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(4799.487000000008`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 4799.4870000000083, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]86\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 86, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]86\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
830401998733650487880115235566135685005643399904683583436338847479859305598389\
17840723143550525915693877575066888826550067470894005854855940884541692968960\
\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
520408568155675238012055245102757046906643235684785202735202518148228304620146\
683573346090420190424204169791075220508038963866937087209660906161176258910617\
6\)\),
      SequenceForm[ 
      "f[", 86, ",0]=", 
        8304019987336504878801152355661356850056433999046835834363388474798593\
055983891784072314355052591569387757506688882655006747089400585485594088454169\
2968960, "  ,", \
-52040856815567523801205524510275704690664323568478520273520251814822830462014\
668357334609042019042420416979107522050803896386693708720966090616117625891061\
76],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5092.348000000005`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5092.3480000000054, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]87\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 87, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]87\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
431669402263549721655044938972256844147515778546434380798906354284744405651498\
285740652302374378089342757085628484070931035640937025937327876370332793385779\
20\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
312736768255965369360672480311054285525046981785185226210788097622931275163512\
919129727416578535988715012552791289767370467574170465465973739203201737328427\
008\)\),
      SequenceForm[ 
      "f[", 87, 
        ",0]=", -\
431669402263549721655044938972256844147515778546434380798906354284744405651498\
285740652302374378089342757085628484070931035640937025937327876370332793385779\
20, "  ,", \
-31273676825596536936067248031105428552504698178518522621078809762293127516351\
291912972741657853598871501255279128976737046757417046546597373920320173732842\
7008],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5413.129000000008`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5413.1290000000081, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]88\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 88, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]88\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
895873840987178076527813379890599263079154689802520084974223052431788950762372\
189280450664608885192946948181535677450720632661901631948647927497925393739939\
840\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
202610173357602651120549208478680054859877484586076632190728388216348058713962\
682274048742019712399057903094166841352146991422050115962873039277563052407138\
549760\),
      SequenceForm[ 
      "f[", 88, ",0]=", 
        8958738409871780765278133798905992630791546898025200849742230524317889\
507623721892804506646088851929469481815356774507206326619016319486479274979253\
93739939840, "  ,", 
        2026101733576026511205492084786800548598774845860766321907283882163480\
587139626822740487420197123990579030941668413521469914220501159628730392775630\
52407138549760],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(5740.536000000007`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 5740.5360000000073, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]89\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 89, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]89\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
138324652998410010512360548170308142897154673444392631330101589160515486436004\
383529485649858512068727096032572991643325596478325810365776875408377394678829\
4164480\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
666232402450791223401715425484226664775692639615035137332794453895485638125487\
679743111245633630172751575692265399880109006833577230957650711482770971059227\
1974400\)\),
      SequenceForm[ 
      "f[", 89, ",0]=", 
        1383246529984100105123605481703081428971546734443926313301015891605154\
864360043835294856498585120687270960325729916433255964783258103657768754083773\
946788294164480, 
        "  ,", -66623240245079122340171542548422666477569263961503513733279445\
389548563812548767974311124563363017275157569226539988010900683357723095765071\
14827709710592271974400],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6099.56700000001`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6099.56700000001, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]90\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 90, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]90\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
150318634186897685400512237389810128955288497119083949777550876781019107681214\
640728103364428375473497514376560036874659218185452382469474805307330390447901\
265362944\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
658696143758756143741665249586598666993760434496102682442708722725247226702867\
467116687956354282209274142855398305581516227829708986230617542129511473248125\
9247763456\)\),
      SequenceForm[ 
      "f[", 90, 
        ",0]=", -\
150318634186897685400512237389810128955288497119083949777550876781019107681214\
640728103364428375473497514376560036874659218185452382469474805307330390447901\
265362944, 
        "  ,", -65869614375875614374166524958659866699376043449610268244270872\
272524722670286746711668795635428220927414285539830558151622782970898623061754\
21295114732481259247763456],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6464.145000000011`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6464.1450000000114, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]91\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 91, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]91\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
358346920199974474817134834082815650930037776113897901592815993950243173940147\
475719654186023829681542404245110350346803950810118177340263768844333122251418\
55975636992\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
822140556684849923431976220467742543527457160063888010803122096163237937741011\
978408893842247564327749665709528311571510905662591684546375767248245584150753\
374717870080\),
      SequenceForm[ 
      "f[", 91, 
        ",0]=", -\
358346920199974474817134834082815650930037776113897901592815993950243173940147\
475719654186023829681542404245110350346803950810118177340263768844333122251418\
55975636992, "  ,", 
        8221405566848499234319762204677425435274571600638880108031220961632379\
377410119784088938422475643277496657095283115715109056625916845463757672482455\
84150753374717870080],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(6860.770000000008`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 6860.7700000000077, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]92\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 92, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]92\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
860055726774863185884708210462315513239464810147975460351262782448337591355297\
662182664747170375304489026499078387599692972033196542302725709620629665753425\
7025796538368\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
170304351298435521422800988180330846596921842912693382446452998869201789497889\
381496590245407814984095349218317329383561216129429813543932460607558057529558\
809821889691648\),
      SequenceForm[ 
      "f[", 92, ",0]=", 
        8600557267748631858847082104623155132394648101479754603512627824483375\
913552976621826647471703753044890264990783875996929720331965423027257096206296\
657534257025796538368, "  ,", 
        1703043512984355214228009881803308465969218429126933824464529988692017\
894978893814965902454078149840953492183173293835612161294298135439324606075580\
57529558809821889691648],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(7268.114000000012`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 7268.1140000000123, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]93\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 93, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]93\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
558625209063899159390745330066501277307423869651025895662107979440529376009943\
323055182559836278003036713192891450112796344118199254155633732145546632885667\
706915598106624\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
464371928530522011346460374229926486189661778297179471000907437525557052175942\
476540459498883313174515192290740262259759429648595690847053041297636164096612\
74226665300426752\)\),
      SequenceForm[ 
      "f[", 93, ",0]=", 
        5586252090638991593907453300665012773074238696510258956621079794405293\
760099433230551825598362780030367131928914501127963441181992541556337321455466\
32885667706915598106624, 
        "  ,", -46437192853052201134646037422992648618966177829717947100090743\
752555705217594247654045949888331317451519229074026225975942964859569084705304\
129763616409661274226665300426752],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(7711.332000000009`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 7711.3320000000094, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]94\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 94, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]94\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
375572344841474354743533386052307974438116876069868999505778744494877252076566\
780136884727110195250703506917339653832161623975686215532624257102303137337546\
431284233434562560\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
234661785342327828460781352661974467892698493415074825880056059047761794308212\
546609313823090629373381941583307750835815692540902527636597422340412055054566\
3580340528925900800\)\),
      SequenceForm[ 
      "f[", 94, 
        ",0]=", -\
375572344841474354743533386052307974438116876069868999505778744494877252076566\
780136884727110195250703506917339653832161623975686215532624257102303137337546\
431284233434562560, 
        "  ,", -23466178534232782846078135266197446789269849341507482588005605\
904776179430821254660931382309062937338194158330775083581569254090252763659742\
23404120550545663580340528925900800],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(8162.770000000004`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 8162.7700000000041, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]95\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 95, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]95\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
126441507272650888431011881359828011868809331939493316409163932074487405674575\
750937942577118791148165034372498970456399416214937555724573659155837868171728\
01285450857122365440\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
204888559901183549720008054114289925890495607663425810561005215954321473604853\
206668223380081290188299226368469296794244898773001306980178842855049119646437\
5768088416499678576640\),
      SequenceForm[ 
      "f[", 95, ",0]=", 
        1264415072726508884310118813598280118688093319394933164091639320744874\
056745757509379425771187911481650343724989704563994162149375557245736591558378\
6817172801285450857122365440, "  ,", 
        2048885599011835497200080541142899258904956076634258105610052159543214\
736048532066682233800812901882992263684692967942448987730013069801788428550491\
196464375768088416499678576640],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(8650.427000000003`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 8650.4270000000033, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]96\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 96, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]96\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
136605991568265686794506430861734164844122535643898287022762442164553856293442\
256698643959469105755992482023438693763976175324098312819343677042848250732641\
41130857935578440138752\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
961421193791791478467004550671611293322040157500101084812383675219916146460685\
120693929732376335325070058967114641383701493693890575837301427179257257974025\
79612976272725092859904\)\),
      SequenceForm[ 
      "f[", 96, ",0]=", 
        1366059915682656867945064308617341648441225356438982870227624421645538\
562934422566986439594691057559924820234386937639761753240983128193436770428482\
5073264141130857935578440138752, 
        "  ,", -96142119379179147846700455067161129332204015750010108481238367\
521991614646068512069392973237633532507005896711464138370149369389057583730142\
717925725797402579612976272725092859904],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(9149.052000000003`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 9149.0520000000033, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]97\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 97, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]97\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
178140114914416241907415913296947372320691919950185208085767456607379499270588\
034412324274302582293409420285231905413582310447953933185090258001910099999593\
0723346148629953191608320\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\(-\
752966288744661488245913957807552884663995867766137797837354813642622334232129\
664507099725156833733731840634355938887545731467404669978429806992220997273661\
34737258433177188755832832\)\),
      SequenceForm[ 
      "f[", 97, 
        ",0]=", -\
178140114914416241907415913296947372320691919950185208085767456607379499270588\
034412324274302582293409420285231905413582310447953933185090258001910099999593\
0723346148629953191608320, 
        "  ,", -75296628874466148824591395780755288466399586776613779783735481\
364262233423212966450709972515683373373184063435593888754573146740466997842980\
699222099727366134737258433177188755832832],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(9688.959000000003`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 9688.9590000000026, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]98\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 98, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]98\[InvisibleSpace]",0]="\
\[InvisibleSpace]\(-\
394864032014118165966680535068636684448585482416361136852820148996784559936891\
981480073156975372992375045252895243139835475723711987315770243240504746284304\
197039207044378365221928960\)\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
111968026262543936458054131615960326979120939845541576503608597052520162202533\
244189778133487376392341358208119466087147566990477357282198266882249337112824\
05868863678680406347200069632\),
      SequenceForm[ 
      "f[", 98, 
        ",0]=", -\
394864032014118165966680535068636684448585482416361136852820148996784559936891\
981480073156975372992375045252895243139835475723711987315770243240504746284304\
197039207044378365221928960, "  ,", 
        1119680262625439364580541316159603269791209398455415765036085970525201\
622025332441897781334873763923413582081194660871475669904773572821982668822493\
3711282405868863678680406347200069632],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(10243.037000000008`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 10243.037000000008, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("["\[InvisibleSpace]99\[InvisibleSpace]"]"\),
      SequenceForm[ "[", 99, "]"],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("f["\[InvisibleSpace]99\[InvisibleSpace]",0]="\
\[InvisibleSpace]\
112404315209677667462969912416541357761760260661563816803988828881441123804903\
129689979787125518146724758355013992889216107820484424322612960496477712220763\
331179449710708967322366771200\[InvisibleSpace]"  \
,"\[InvisibleSpace]\
215494299793273584495034799306788189704000945871024511862550792199395590720457\
957329384622050696288725197044476451081402155527881538286519846163197543629572\
5145096644554569661555723468800\),
      SequenceForm[ 
      "f[", 99, ",0]=", 
        1124043152096776674629699124165413577617602606615638168039888288814411\
238049031296899797871255181467247583550139928892161078204844243226129604964777\
12220763331179449710708967322366771200, "  ,", 
        2154942997932735844950347993067881897040009458710245118625507921993955\
907204579573293846220506962887251970444764510814021555278815382865198461631975\
436295725145096644554569661555723468800],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("  time from \
beginning="\[InvisibleSpace]\(10623.553000000007`\ Second\)\),
      SequenceForm[ "  time from beginning=", 
        Times[ 10623.553000000007, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    InterpretationBox[\("Total time="\[InvisibleSpace]\(10623.553000000007`\ \
Second\)\),
      SequenceForm[ "Total time=", 
        Times[ 10623.553000000007, Second]],
      Editable->False]], "Print"],

Cell[BoxData[
    \({\(-1\), 3, \(-6\), \(-30\), 360, 504, \(-44016\), 204048, 
      8261760, \(-128422272\), \(-1816480512\), 76562054400, 
      124207469568, \(-51042832542720\), 580686719698944, 
      36632422458820608, \(-1141184282933624832\), \(-23612862502431719424\), 
      1881307594631033978880, 
      253019693533000826880, \(-3045527413879852808011776\), 
      60523960739704549485576192, 
      4740155389553292520607711232, \(-235207836121985233659769651200\), \
\(-5823128333440693185475761930240\), 
      745316791485194897673469877551104, \
\(-2269180005881338563708915680280576\), \
\(-2194738546795930786315996118963453952\), 
      66290264644348489833769302019780116480, 
      5851170072369479522818171198767171108864, \
\(-417684766873898559111631714813601233502208\), \
\(-11117599319937776571960088094417349450399744\), 
      2136225482771372273087755709048587797714173952, \
\(-16825938128897494714865234832766482554101432320\), \
\(-9850058896670365295257865950333171100229027495936\), 
      418399237017832846292745848990790888010464588988416, 
      39451012951960186181643003505630414646621514258972672, \
\(-3828140282775532663637947918554581106028216643783491584\), \
\(-101404198103387057935330151288303063970954863209422520320\), 
      28514537484171404976255265341256206242283205674785537261568, \
\(-409011158970916631721191577971141424683746185674769397972992\), \
\(-187753301467046184863479177115036381821944500544424825413697536\), 
      10670759413104990994572908745041724591232372519931299695937191936, 
      1037947713056038129244653482136162271594832609661544721695071272960, \
\(-132200732071409789570280297889630148971162579329543828603499582586880\), \
\(-3243978833881483827283056487512380352095014700036997594620265360261120\), 
      134025925521777783926182664966787068125387969571885003156836468052616806\
4, \(-300906843273263531497027896190558139559147121418835299404369754712126259\
20\), \(-118365932629869683293563806642295235303781494971169645020204746177349\
94329600\), 
      869523905702434789256563663065072125325953279738076112034230756305679813\
705728, 8503054104221716451005897550370153503490872596276164408978212735548022\
2715609088, \
\(-139002035121042307080628548538172724450008521566174000986742715591488644517\
67173120\), \
\(-290330291323340877691013605533453795779795875699601464830833041969716687361\
510735872\), 
      182809641437524358703654493766309558735430977129910661231317446154271710\
610853273272320, \
\(-589101418681732111619765431394046382423325861248177754470387915176030386279\
4538117496832\), \
\(-206891104550625587342310536078083219611354634192207838951094863084082179933\
2629108259553280\), 
      191568582105412886082927073706423619544816160884290152236661294683883595\
548709026466046672896, 
      184381342361300063368608173723199015503430185931802248763662813631919262\
47971958907910829899776, \
\(-381456989357414055497331148278724374781528239335762189997985557651186861089\
6547323619069017456640\), \
\(-595913343025555249259436065396010439476169870905327651173875816850486060297\
26439425255020649512960\), 
      627858487473706015606401255174631401699278085468800544026053563423394653\
26587302036603634924388352000, \
\(-274454108114440878059331739306940763640270280793796391298986948532330955371\
7109093571158040357598396416\), \
\(-879294487217274391528684387135502392575753504823369749305918928514327724041\
664743566392064168087848484864\), 
      100710734910919820904607880221337271877251956593172615568289098138004243\
986371354097164194338704174528593920, 
      935846310344177246561339425805029887414532695591678886478648280937913580\
6286652236028669003032334454151446528, \
\(-243148831263415822771693854457246050190030234249643123665953884276679026917\
8711890235569350623408360168836038656\), \
\(-214035279929230162690936954440187622327630260859673452633141538068638275419\
69987270838358201281912805849118539776\), 
      487089082419469491678794664077828863183623411801187350693483719428282537\
99406393542468306694264879267359574823272448, \
\(-277578665816569472509425715273527495281270549866829262351603487574233769792\
0477842759980895177504554808807260495544320\), \
\(-820927701057808878859936205452411383978721291000095421913895970390621964967\
120759287072205144320550511587584681422356480\), 
      114660943078376521692303984317406440066987619127600584231916113301484785\
590337823305492775108789226045760376774076577873920, 
      100917827186241251542848701333756513888868249122466022921583096468196219\
11115875700519939665626759803883203945293152021118976, \
\(-328574462811658820995083358910504907576044177961466011107805049490995743733\
5289422154905253852688105583217913290915682042511360\), \
\(-151938364209883420125601639954807160045972318723022773789862850092176779236\
4644326514530542658166748170973540593549084878438400\), 
      783366859942817839702482072855721530065141271216207802166220587856674090\
11279982371794899938273636644159910182989717580383879430144, \
\(-565175184706716169768819321941423878527191265991379936757793353521474773948\
3792704472312098911118837855810724413036780241854390075392\), \
\(-155269140498957272577561046814685533333549329552736693870178200804657608314\
6393125573350041444374103917644735091327164303688719675686912\), 
      261628142507462024315931638715519889507743791272674019382023471798648574\
879517216149803402459157909841469158759715091457792211021448871936, 
      213636631621571080452249282519724773278270574161885141438857407851991942\
85662451415681080854763920027498669063782267941719739264125590568960, \
\(-874599460380977504862014415718947665246360238282379496048719835547274249426\
4602822907252084519742125480977570603528893935931472914606742044672\), 
      820973035415792038235466608249922941345373148349915573848589187752487252\
26880374445765790392712694903370299809935815499524554515322695585890304, 
      243626458348703287288028796364626834298974114589843512095002968257553600\
384329447722928496204592273421099887990143446727799464748217285202514280448, \
\(-217607872191547485053671515651383388599161916765666397874238935158932129814\
99355415847494330343262481796897533102900880185846068490068535861550514176\), \
\(-556850403973142827265482490669390742817518021085424391474272541329646998440\
7111383651057289925421475570041874661383840266727993238768538176556325928960\)\
, 1122955950744020702571325962088856554465860696640313834235540444908760443173\
058175048426837771870253214810264675534507154687251330435748819974518229434368\
, 8304019987336504878801152355661356850056433999046835834363388474798593055983\
891784072314355052591569387757506688882655006747089400585485594088454169296896\
0, \(-431669402263549721655044938972256844147515778546434380798906354284744405\
651498285740652302374378089342757085628484070931035640937025937327876370332793\
38577920\), 
      895873840987178076527813379890599263079154689802520084974223052431788950\
762372189280450664608885192946948181535677450720632661901631948647927497925393\
739939840, 
      138324652998410010512360548170308142897154673444392631330101589160515486\
436004383529485649858512068727096032572991643325596478325810365776875408377394\
6788294164480, \
\(-150318634186897685400512237389810128955288497119083949777550876781019107681\
214640728103364428375473497514376560036874659218185452382469474805307330390447\
901265362944\), \
\(-358346920199974474817134834082815650930037776113897901592815993950243173940\
147475719654186023829681542404245110350346803950810118177340263768844333122251\
41855975636992\), 
      860055726774863185884708210462315513239464810147975460351262782448337591\
355297662182664747170375304489026499078387599692972033196542302725709620629665\
7534257025796538368, 
      558625209063899159390745330066501277307423869651025895662107979440529376\
009943323055182559836278003036713192891450112796344118199254155633732145546632\
885667706915598106624, \
\(-375572344841474354743533386052307974438116876069868999505778744494877252076\
566780136884727110195250703506917339653832161623975686215532624257102303137337\
546431284233434562560\), 
      126441507272650888431011881359828011868809331939493316409163932074487405\
674575750937942577118791148165034372498970456399416214937555724573659155837868\
17172801285450857122365440, 
      136605991568265686794506430861734164844122535643898287022762442164553856\
293442256698643959469105755992482023438693763976175324098312819343677042848250\
73264141130857935578440138752, \
\(-178140114914416241907415913296947372320691919950185208085767456607379499270\
588034412324274302582293409420285231905413582310447953933185090258001910099999\
5930723346148629953191608320\), \
\(-394864032014118165966680535068636684448585482416361136852820148996784559936\
891981480073156975372992375045252895243139835475723711987315770243240504746284\
304197039207044378365221928960\), 
      112404315209677667462969912416541357761760260661563816803988828881441123\
804903129689979787125518146724758355013992889216107820484424322612960496477712\
220763331179449710708967322366771200}\)], "Print"],

Cell[BoxData[
    \({1, 0, \(-8\), 40, 336, \(-6384\), \(-10240\), 
      1461888, \(-9566720\), \(-434804480\), 8774916096, 
      134113487872, \(-7272668971008\), \(-4244155238400\), 
      6406874693271552, \(-93228101602279424\), \(-5798987253054701568\), 
      219528973969356816384, 
      4397821456778614538240, \(-437292057398545742561280\), 
      926825392937428928430080, 
      840611706373823717596200960, \(-20494462187438304400804675584\), \
\(-1513015950897731252204234342400\), 88894461357349629401322630414336, 
      2004646215320701223010774659629056, \
\(-320049676108617838364680413060792320\), 
      2074546634064945900713491177173680128, 
      1062108319949658527240301949006569799680, \
\(-38380227159350595643579539307694007517184\), \
\(-3123777133580143876642179219346329754927104\), 
      260691965028149156924698651595480341074149376, 
      6008930028983952393605608437198702181783437312, \
\(-1463786892953349023601960899461743346446573240320\), 
      18274656688562180199941958640470707173826054062080, 
      7372163680772404497534596974912032084747623788969984, \
\(-368303686553727552922655581325501803378594184165326848\), \
\(-31583332952127403452348474267697458075064659194413056000\), 
      3560853988827603693031516453974340175102072858280544174080, 
      77261595524729607620789704857837403000142366734277670862848, \
\(-28491147513939137318735845517646851768761832211562476060278784\), 
      573521229242217305000480046596550801477393464256425187461824512, 
      200634195039344547495950693648862767979048646582825673062164201472, \
\(-13248263841941117438755257495804569868742520936963760539103028838400\), \
\(-1159405435726007913221702507864975987948665711800077334808416611205120\), 
      171248928198202478390624208573608805869762078256025903410727265650081792\
, 3188452188943717819304022642942507553600372951987178937721210946810019840, \
\(-183695933313994540087356282853748448148681186207540828954084043346466045952\
0\), 5408449632892687473365326165267541130523650154708192975684794827854640578\
5600, 170848529447679395745027780561946141695233612918447981175148689467624073\
14718720, \
\(-144521343881348306421096418264732209423815542052116037087851128973174114234\
0337664\), \
\(-125863587239194522596591856393310057104053522326863561857415803263544460827\
099660288\), 
      238953487390358385126628358009739378111488479115733155515293578898933354\
22670714437632, 
      332249236366036623462093083703811412658269770443773961791032421640873376\
536695144448000, \
\(-328832123198990204766206486095419994050033102723189312162963037866613286524\
118853436309504\), 
      133076092896022001300801569072052663298178749369255502828175186968299670\
77650080658337300480, 
      387217637704521842956653493222300163733708068392380848944303112671494095\
7789864988546898591744, \
\(-410194266953562151084364663004025598431125962756193829130404824100112724840\
955041576839226064896\), \
\(-347758801484526620812222401659755448666125319314617500996320592175272128817\
87891007146628281794560\), 
      839451148155704753108227288106839239793508061531773230561530043955799599\
9400093381888629817351340032, 
      639279135310260197251869718532992758732008931421069232610947100795237632\
66332006201638256938231791616, \
\(-143335662270732995874488442352570141860573302945587045561685025959569423594\
073150041811560782210690711552\), 
      763713386105135381019075251225725514270956528605405593064961932394467886\
2634202396017227528815323646001152, 
      206794385113277903415850308532610064983043606844735549055047126259186252\
3075671810046239285421140712085258240, \
\(-269755260109497348622399659197144333446203484941900050285835692774791175448\
832143169635590099053868381443719168\), \
\(-217944273889572033511526351684220874852044728398098215772343944692009694716\
01791207218120990185560539103754190848\), 
      666107597457913599709040652101609916966520247034185442400129579991426941\
3421087253349634696053284986013078333161472, \
\(-140917765991033261739003034544074961236860841195475562200173638055106255384\
1074869205420581970985194258558147887104\), \
\(-137469822203749543104854047117031664780669626121260527697568159398756768544\
060863205129691963401915446786083524622417920\), 
      934467676810908041391165051883829666831023505170872920728420942787001184\
0562518739651650140312404832342684383311906734080, 
      236621347804273107097959617138465105291932692466996066026130611638142750\
5489970638732898867655743019746682815902538830708736, \
\(-375333190339169810264639744337452415179474033085147686711406607609784555062\
348753793427503368986376537895289301483840956530688\), \
\(-282568540953934768922483679857633980826906704347488604264780498674587294443\
70685005374163798523343046040312629657347088837509120\), 
      109581013349300944258426481321257059984901908912615986846702603122241419\
42721474452908978296808678216550530972538252773003834163200, \
\(-104787413589256723302318545337833885237992175425245063642754305897967989404\
749980325544391376091094329957055438406031385991103643648\), \
\(-267590923456750641819004690810336679010936685389838436686279124412844877679\
562285983383806784943024464650443319115241647684456193982464\), 
      226598550698927401857886346197037186877974250705542188905419029283379707\
23927537966711233726377865389415417458994474422421744354079014912, 
      537412220425455531188425953745363028896577414635341116735202518759946713\
8327947033146849932336905187634514838094070160615464613365839560704, \
\(-102701806640390846300078318968759692614469149206177230203476489145560079932\
6250035493806333529183249477839665248251838801405763670465912504320\), \
\(-702075638315400780645093726313424575756606693089396536220046331522825432265\
42605635374845322491857837443305150559139996075033722964462276706304\), 
      348671151244024589038378740075449417535321429798194620520476159069106404\
90110172166376181913466863748896643339358556207115948818874972424640659456, \
\(-712825620808856649608353276256967172218492024422920154832690267196895399316\
274205190715149331726401815663651775390919225180031490562759148580110336\), \
\(-989816339280889621944918281282461378437503960131502453232779253044456946634\
339083222634696279967553840825714540901434903368418677743030926192490315776\),\
 10250375687332686632525298326713665050454616509763128525196891125635247129450\
5238769543941268161366650310830960528188792131102645593432743200535336714240, 
      227509145928987194490152740184732874310589212259285285299687248620183357\
248238505498307174002928216781837558056581741263251843882712619905666593862681\
88672, \(-\
520408568155675238012055245102757046906643235684785202735202518148228304620146\
683573346090420190424204169791075220508038963866937087209660906161176258910617\
6\), \(-3127367682559653693606724803110542855250469817851852262107880976229312\
751635129191297274165785359887150125527912897673704675741704654659737392032017\
37328427008\), 
      202610173357602651120549208478680054859877484586076632190728388216348058\
713962682274048742019712399057903094166841352146991422050115962873039277563052\
407138549760, \
\(-666232402450791223401715425484226664775692639615035137332794453895485638125\
487679743111245633630172751575692265399880109006833577230957650711482770971059\
2271974400\), \
\(-658696143758756143741665249586598666993760434496102682442708722725247226702\
867467116687956354282209274142855398305581516227829708986230617542129511473248\
1259247763456\), 
      822140556684849923431976220467742543527457160063888010803122096163237937\
741011978408893842247564327749665709528311571510905662591684546375767248245584\
150753374717870080, 
      170304351298435521422800988180330846596921842912693382446452998869201789\
497889381496590245407814984095349218317329383561216129429813543932460607558057\
529558809821889691648, \
\(-464371928530522011346460374229926486189661778297179471000907437525557052175\
942476540459498883313174515192290740262259759429648595690847053041297636164096\
61274226665300426752\), \
\(-234661785342327828460781352661974467892698493415074825880056059047761794308\
212546609313823090629373381941583307750835815692540902527636597422340412055054\
5663580340528925900800\), 
      204888559901183549720008054114289925890495607663425810561005215954321473\
604853206668223380081290188299226368469296794244898773001306980178842855049119\
6464375768088416499678576640, \
\(-961421193791791478467004550671611293322040157500101084812383675219916146460\
685120693929732376335325070058967114641383701493693890575837301427179257257974\
02579612976272725092859904\), \
\(-752966288744661488245913957807552884663995867766137797837354813642622334232\
129664507099725156833733731840634355938887545731467404669978429806992220997273\
66134737258433177188755832832\), 
      111968026262543936458054131615960326979120939845541576503608597052520162\
202533244189778133487376392341358208119466087147566990477357282198266882249337\
11282405868863678680406347200069632, 
      215494299793273584495034799306788189704000945871024511862550792199395590\
720457957329384622050696288725197044476451081402155527881538286519846163197543\
6295725145096644554569661555723468800}\)], "Print"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.190476 0.0147151 1.68312 [
[.21429 .00222 -3 -9 ]
[.21429 .00222 3 0 ]
[.40476 .00222 -3 -9 ]
[.40476 .00222 3 0 ]
[.59524 .00222 -3 -9 ]
[.59524 .00222 3 0 ]
[.78571 .00222 -3 -9 ]
[.78571 .00222 3 0 ]
[.97619 .00222 -3 -9 ]
[.97619 .00222 3 0 ]
[.01131 .09887 -24 -4.5 ]
[.01131 .09887 0 4.5 ]
[.01131 .18303 -18 -4.5 ]
[.01131 .18303 0 4.5 ]
[.01131 .26718 -24 -4.5 ]
[.01131 .26718 0 4.5 ]
[.01131 .35134 -18 -4.5 ]
[.01131 .35134 0 4.5 ]
[.01131 .43549 -24 -4.5 ]
[.01131 .43549 0 4.5 ]
[.01131 .51965 -18 -4.5 ]
[.01131 .51965 0 4.5 ]
[.01131 .60381 -24 -4.5 ]
[.01131 .60381 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.21429 .01472 m
.21429 .02097 L
s
[(1)] .21429 .00222 0 1 Mshowa
.40476 .01472 m
.40476 .02097 L
s
[(2)] .40476 .00222 0 1 Mshowa
.59524 .01472 m
.59524 .02097 L
s
[(3)] .59524 .00222 0 1 Mshowa
.78571 .01472 m
.78571 .02097 L
s
[(4)] .78571 .00222 0 1 Mshowa
.97619 .01472 m
.97619 .02097 L
s
[(5)] .97619 .00222 0 1 Mshowa
.125 Mabswid
.0619 .01472 m
.0619 .01847 L
s
.1 .01472 m
.1 .01847 L
s
.1381 .01472 m
.1381 .01847 L
s
.17619 .01472 m
.17619 .01847 L
s
.25238 .01472 m
.25238 .01847 L
s
.29048 .01472 m
.29048 .01847 L
s
.32857 .01472 m
.32857 .01847 L
s
.36667 .01472 m
.36667 .01847 L
s
.44286 .01472 m
.44286 .01847 L
s
.48095 .01472 m
.48095 .01847 L
s
.51905 .01472 m
.51905 .01847 L
s
.55714 .01472 m
.55714 .01847 L
s
.63333 .01472 m
.63333 .01847 L
s
.67143 .01472 m
.67143 .01847 L
s
.70952 .01472 m
.70952 .01847 L
s
.74762 .01472 m
.74762 .01847 L
s
.82381 .01472 m
.82381 .01847 L
s
.8619 .01472 m
.8619 .01847 L
s
.9 .01472 m
.9 .01847 L
s
.9381 .01472 m
.9381 .01847 L
s
.25 Mabswid
0 .01472 m
1 .01472 L
s
.02381 .09887 m
.03006 .09887 L
s
[(0.05)] .01131 .09887 1 0 Mshowa
.02381 .18303 m
.03006 .18303 L
s
[(0.1)] .01131 .18303 1 0 Mshowa
.02381 .26718 m
.03006 .26718 L
s
[(0.15)] .01131 .26718 1 0 Mshowa
.02381 .35134 m
.03006 .35134 L
s
[(0.2)] .01131 .35134 1 0 Mshowa
.02381 .43549 m
.03006 .43549 L
s
[(0.25)] .01131 .43549 1 0 Mshowa
.02381 .51965 m
.03006 .51965 L
s
[(0.3)] .01131 .51965 1 0 Mshowa
.02381 .60381 m
.03006 .60381 L
s
[(0.35)] .01131 .60381 1 0 Mshowa
.125 Mabswid
.02381 .03155 m
.02756 .03155 L
s
.02381 .04838 m
.02756 .04838 L
s
.02381 .06521 m
.02756 .06521 L
s
.02381 .08204 m
.02756 .08204 L
s
.02381 .1157 m
.02756 .1157 L
s
.02381 .13253 m
.02756 .13253 L
s
.02381 .14936 m
.02756 .14936 L
s
.02381 .1662 m
.02756 .1662 L
s
.02381 .19986 m
.02756 .19986 L
s
.02381 .21669 m
.02756 .21669 L
s
.02381 .23352 m
.02756 .23352 L
s
.02381 .25035 m
.02756 .25035 L
s
.02381 .28401 m
.02756 .28401 L
s
.02381 .30085 m
.02756 .30085 L
s
.02381 .31768 m
.02756 .31768 L
s
.02381 .33451 m
.02756 .33451 L
s
.02381 .36817 m
.02756 .36817 L
s
.02381 .385 m
.02756 .385 L
s
.02381 .40183 m
.02756 .40183 L
s
.02381 .41866 m
.02756 .41866 L
s
.02381 .45233 m
.02756 .45233 L
s
.02381 .46916 m
.02756 .46916 L
s
.02381 .48599 m
.02756 .48599 L
s
.02381 .50282 m
.02756 .50282 L
s
.02381 .53648 m
.02756 .53648 L
s
.02381 .55331 m
.02756 .55331 L
s
.02381 .57014 m
.02756 .57014 L
s
.02381 .58698 m
.02756 .58698 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02571 .09147 m
.02689 .11017 L
.02796 .12212 L
.03035 .14113 L
.03257 .15392 L
.03467 .16364 L
.03938 .18028 L
.04448 .19327 L
.04948 .20279 L
.05477 .21058 L
.06427 .22066 L
.06925 .22456 L
.0746 .22796 L
.08428 .23248 L
.09018 .23443 L
.09579 .23586 L
.10132 .23696 L
.10632 .23776 L
.11589 .2389 L
.12114 .23938 L
.12609 .23976 L
.13038 .24004 L
.1349 .24028 L
.13727 .24038 L
.13987 .24048 L
.14224 .24055 L
.14444 .2406 L
.14565 .24062 L
.14694 .24064 L
.14824 .24066 L
.14898 .24066 L
.14967 .24066 L
.15091 .24066 L
.15205 .24066 L
.15331 .24065 L
.15462 .24063 L
.15573 .24062 L
.15692 .24059 L
.15906 .24053 L
.1616 .24044 L
.16391 .24033 L
.16906 .24001 L
.17465 .23953 L
.18478 .2383 L
.19423 .23674 L
.20462 .23457 L
.22562 .22884 L
.26588 .21417 L
.30463 .19769 L
.34582 .17978 L
Mistroke
.3855 .16337 L
.42367 .14889 L
.46429 .13505 L
.50339 .12326 L
.54494 .11223 L
.58498 .10293 L
.6235 .09506 L
.66448 .0877 L
.70394 .08145 L
.74189 .07613 L
.78228 .07109 L
.82116 .06678 L
.8625 .06269 L
.90231 .05918 L
.94062 .05614 L
.97619 .05358 L
Mfstroke
.02571 .51681 m
.02689 .22734 L
.02796 .17928 L
.02919 .15295 L
.03035 .13737 L
.03143 .12664 L
.03242 .11861 L
.03467 .10478 L
.03584 .09939 L
.03694 .09529 L
.03814 .09179 L
.03944 .0891 L
.04008 .08815 L
.04079 .08739 L
.04207 .08674 L
.04332 .0869 L
.04448 .08769 L
.04573 .08911 L
.04707 .09123 L
.04951 .09626 L
.05406 .10836 L
.06427 .14035 L
.10632 .31874 L
.12583 .41355 L
.13617 .45958 L
.14724 .50289 L
.15791 .53743 L
.16763 .56237 L
.17231 .57213 L
.1774 .58112 L
.18185 .58765 L
.18665 .59332 L
.19149 .59768 L
.19603 .6006 L
.19866 .60179 L
.19999 .60226 L
.20143 .60267 L
.20268 .60294 L
.20336 .60306 L
.204 .60315 L
.20525 .60327 L
.20639 .60332 L
.2076 .60331 L
.20829 .60327 L
.20893 .60322 L
.21023 .60306 L
.21096 .60294 L
.21162 .60281 L
.2141 .60217 L
.21645 .60134 L
Mistroke
.22167 .59876 L
.22735 .5949 L
.23768 .58545 L
.24703 .57466 L
.26797 .54506 L
.30801 .47889 L
.34653 .41537 L
.38751 .35494 L
.42697 .30543 L
.46492 .26551 L
.50531 .23022 L
.54419 .2021 L
.58552 .17735 L
.62534 .15754 L
.66365 .1415 L
.7044 .12708 L
.74364 .11529 L
.78137 .10556 L
.82154 .09661 L
.8602 .08915 L
.90131 .08225 L
.94091 .07645 L
.97619 .07187 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00B`3oool5000002h0oooo1000000`0?ooo`800000<@3oool3000002l0
oooo0P0000070?ooo`00C@3oool00`000000oooo0?ooo`0^0?ooo`030000003oool0oooo0300oooo
00@000000?ooo`3oool00000<@3oool00`000000oooo0?ooo`0]0?ooo`040000003oool0oooo0000
00H0oooo001=0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool0<@3oool00`000000
oooo0?ooo`0]0?ooo`D00000<@3oool00`000000oooo0?ooo`040?ooo`00C@3oool00`000000oooo
0?ooo`0`0?ooo`030000003oool0oooo0340oooo00<000000?ooo`3oool0;03oool010000000oooo
0?ooo`00000`0?ooo`8000001`3oool004d0oooo00<000000?ooo`3oool0;P3oool010000000oooo
0?ooo`00000_0?ooo`040000003oool0oooo000002l0oooo00<000000?ooo`000000<03oool00`00
0000oooo0?ooo`060?ooo`00C03oool200000340oooo0P00000a0?ooo`800000<@3oool200000300
oooo0`0000060?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`006`3oool00`000000oooo0?ooo`3o
0?ooo`<0oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo00<000000?ooo`3o
ool0o`3oool30?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000D0?ooool000003@00
000001/0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo00L0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo00P0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo00L0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo00L0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo00L0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo00L0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo00P0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo00L0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`050?ooo`006`3oool00`00
0000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo
0P00003o0?ooo`@0oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool001/0oooo00<00000
0?ooo`3oool0o`3oool30?ooo`006`3oool00`000000oooo0?ooo`3o0?ooo`<0oooo000K0?ooo`03
0000003oool0oooo0?l0oooo0`3oool001/0oooo0P00003o0?ooo`@0oooo000K0?ooo`030000003o
ool0oooo0?H0oooo1@0000070?ooo`006`3oool00`000000oooo0?ooo`3R0?oooa@00000303oool0
01/0oooo00<000000?ooo`3oool0e`3oool;00000200oooo000K0?ooo`800000d03oool8000002/0
oooo000K0?ooo`030000003oool0oooo0<X0oooo1@00000c0?ooo`006`3oool00`000000oooo0?oo
o`320?ooo`P00000;03oool5000000L0oooo000K0?ooo`030000003oool0oooo0;P0oooo2P00000]
0?ooo`L00000303oool001/0oooo0P00002a0?ooo`P00000<@3oool6000001<0oooo000K0?ooo`03
0000003oool0oooo0:X0oooo1P00000a0?ooo`P000006@3oool001/0oooo00@000000?ooo`3oool0
oooo0`00002Q0?ooo`D00000;`3oool800000240oooo00020?ooo`800000103oool2000000@0oooo
0P0000040?ooo`8000001@3oool01`000000oooo0?ooo`3oool000000?ooo`000000V`3oool60000
02l0oooo1@00000Y0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0oooo
00000080oooo00@000000?ooo`3oool00000103oool010000000oooo0?ooo`0000030?ooo`030000
003oool0oooo09<0oooo1@00000a0?ooo`@00000;P3oool000050?ooo`000000oooo0?ooo`000000
203oool010000000oooo0?ooo`0000050?ooo`030000003oool0oooo0080oooo0P0000000`3oool0
00000?ooo`020?ooo`030000003oool0oooo08h0oooo1@00000b0?ooo`@00000<P3oool000050?oo
o`000000oooo0?ooo`000000203oool010000000oooo0?ooo`0000030?ooo`8000001@3oool20000
00030?ooo`000000oooo00<0oooo00<000000?ooo`3oool0R@3oool4000003<0oooo1000000f0?oo
o`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0oooo000000<0oooo00<00000
0?ooo`3oool0103oool2000000030?ooo`000000oooo00<0oooo00<000000?ooo`3oool0Q@3oool4
000003<0oooo1000000j0?ooo`000P3oool2000000X0oooo0P0000040?ooo`<00000103oool20000
00030?ooo`000000oooo00<0oooo00<000000?ooo`3oool0P@3oool400000380oooo1@00000n0?oo
o`006`3oool3000000H0oooo00<000000?ooo`3oool0O03oool400000380oooo100000130?ooo`00
6`3oool3000000H0oooo00<000000?ooo`3oool0MP3oool6000003<0oooo0`0000170?ooo`006`3o
ool3000000H0oooo00<000000?ooo`3oool0LP3oool4000003D0oooo1000001:0?ooo`006`3oool3
000000L0oooo00<000000?ooo`3oool0K`3oool2000003H0oooo0`00001>0?ooo`006`3oool30000
00L0oooo00<000000?ooo`3oool0K03oool3000003D0oooo0`00001A0?ooo`006`3oool3000000L0
oooo00<000000?ooo`3oool0JP3oool2000003H0oooo0P00001D0?ooo`006`3oool00`000000oooo
000000080?ooo`030000003oool0oooo06H0oooo0`00000e0?ooo`<00000EP3oool001/0oooo00<0
00000?ooo`000000203oool00`000000oooo0?ooo`1R0?ooo`@00000=P3oool2000005T0oooo000K
0?ooo`<00000203oool00`000000oooo0?ooo`1N0?ooo`@00000>03oool2000005/0oooo000K0?oo
o`<00000203oool00`000000oooo0?ooo`1K0?ooo`<00000>P3oool2000005d0oooo000K0?ooo`<0
00002@3oool00`000000oooo0?ooo`1H0?ooo`800000>`3oool2000005l0oooo000K0?ooo`<00000
2@3oool00`000000oooo0?ooo`1E0?ooo`<00000>`3oool200000640oooo000K0?ooo`<000002@3o
ool00`000000oooo0?ooo`1C0?ooo`800000>`3oool3000006<0oooo000K0?ooo`80000000<0oooo
0000003oool01`3oool00`000000oooo0?ooo`1@0?ooo`<00000>`3oool2000006H0oooo000K0?oo
o`80000000<0oooo0000003oool0203oool00`000000oooo0?ooo`1<0?ooo`<00000?03oool20000
06P0oooo000K0?ooo`80000000<0oooo0000003oool0203oool00`000000oooo0?ooo`1:0?ooo`80
0000?@3oool2000006X0oooo00080?ooo`800000103oool2000000<0oooo1@0000030?ooo`800000
0P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo04L0oooo0`00000m0?ooo`800000
K03oool000L0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`030?ooo`800000
0P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo04D0oooo0P00000n0?ooo`800000
KP3oool000L0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`030?ooo`800000
0P3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo0480oooo0P00000n0?ooo`800000
L03oool000L0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`030?ooo`800000
0P3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo0400oooo0P00000n0?ooo`800000
LP3oool000L0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`030?ooo`800000
0`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo03h0oooo0P00000n0?ooo`800000
M03oool000P0oooo0P00000:0?ooo`8000001@3oool2000000<0oooo00<000000?ooo`3oool01P3o
ool00`000000oooo0?ooo`0l0?ooo`800000?P3oool2000007H0oooo000K0?ooo`800000103oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo03P0oooo0`00000n0?ooo`800000N03oool0
01/0oooo0P0000040?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0=P3oool20000
0400oooo00<000000?ooo`3oool0N03oool001/0oooo0P0000050?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool0=03oool200000440oooo00<000000?ooo`3oool0N@3oool001/0oooo
0P0000050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0<P3oool200000440oooo
0P00001l0?ooo`006`3oool2000000H0oooo00<000000?ooo`3oool0103oool00`000000oooo0?oo
o`0`0?ooo`800000@P3oool00`000000oooo0?ooo`1l0?ooo`006`3oool2000000L0oooo0P000005
0?ooo`030000003oool0oooo02`0oooo0`0000130?ooo`030000003oool0oooo07d0oooo000K0?oo
o`8000002@3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo02X0oooo0P0000150?oo
o`030000003oool0oooo07h0oooo000K0?ooo`8000002P3oool01@000000oooo0?ooo`3oool00000
02T0oooo0`0000150?ooo`800000P@3oool001/0oooo0P00000;0?ooo`040000003oool0oooo0000
02L0oooo0P0000170?ooo`030000003oool0oooo0840oooo000K0?ooo`800000303oool200000003
0?ooo`000000oooo0240oooo100000180?ooo`030000003oool0oooo0880oooo000K0?ooo`800000
3P3oool4000001/0oooo1@00001;0?ooo`030000003oool0oooo08<0oooo000K0?ooo`8000003`3o
ool00`000000oooo0?ooo`08000000`0oooo1`00001>0?ooo`800000QP3oool001/0oooo0P00000?
0?ooo`030000003oool0oooo00P0oooo3000001D0?ooo`030000003oool0oooo08H0oooo000K0?oo
o`800000403oool00`000000oooo0?ooo`1V0?ooo`030000003oool0oooo08L0oooo000K0?ooo`80
0000403oool00`000000oooo0?ooo`1U0?ooo`030000003oool0oooo08P0oooo000K0?ooo`800000
403oool00`000000oooo0?ooo`1T0?ooo`030000003oool0oooo08T0oooo000K0?ooo`800000403o
ool00`000000oooo0?ooo`1R0?ooo`800000S03oool00080oooo0P0000040?ooo`8000000`3oool5
00000080oooo0P0000050?ooo`800000403oool00`000000oooo0?ooo`1Q0?ooo`030000003oool0
oooo08`0oooo00001@3oool000000?ooo`3oool0000000X0oooo00D000000?ooo`3oool0oooo0000
00020?ooo`030000003oool0oooo0080oooo0P00000A0?ooo`030000003oool0oooo05l0oooo00<0
00000?ooo`3oool0S@3oool000050?ooo`000000oooo0?ooo`0000002P3oool00`000000oooo0?oo
o`040?ooo`030000003oool0oooo0080oooo0P00000A0?ooo`030000003oool0oooo05h0oooo00<0
00000?ooo`3oool0SP3oool000050?ooo`000000oooo0?ooo`0000002P3oool00`000000oooo0?oo
o`020?ooo`8000001@3oool200000140oooo00<000000?ooo`3oool0G@3oool00`000000oooo0?oo
o`2?0?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool0103oool200000140oooo00<000000?ooo`3oool0G03oool00`000000oooo0?oo
o`2@0?ooo`000P3oool2000000X0oooo0P0000040?ooo`<00000103oool200000180oooo00<00000
0?ooo`3oool0FP3oool00`000000oooo0?ooo`2A0?ooo`006`3oool200000180oooo00<000000?oo
o`3oool0F@3oool00`000000oooo0?ooo`2B0?ooo`006`3oool200000180oooo00<000000?ooo`3o
ool0F@3oool00`000000oooo0?ooo`2B0?ooo`006`3oool200000180oooo00<000000?ooo`3oool0
F03oool00`000000oooo0?ooo`2C0?ooo`006`3oool2000001<0oooo00<000000?ooo`3oool0EP3o
ool00`000000oooo0?ooo`2D0?ooo`006`3oool2000001<0oooo00<000000?ooo`3oool0E@3oool0
0`000000oooo0?ooo`2E0?ooo`006`3oool2000001<0oooo00<000000?ooo`3oool0E03oool00`00
0000oooo0?ooo`2F0?ooo`006`3oool2000001<0oooo00<000000?ooo`3oool0D`3oool00`000000
oooo0?ooo`2G0?ooo`006`3oool2000001@0oooo00<000000?ooo`3oool0D@3oool00`000000oooo
0?ooo`2H0?ooo`006`3oool2000001@0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`2I0?ooo`006`3oool2000001@0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`2I
0?ooo`006`3oool2000001@0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`2J0?oo
o`006`3oool2000001@0oooo00<000000?ooo`3oool0CP3oool00`000000oooo0?ooo`2K0?ooo`00
6`3oool2000001D0oooo00<000000?ooo`3oool0C03oool00`000000oooo0?ooo`2L0?ooo`006`3o
ool2000001D0oooo00<000000?ooo`3oool0C03oool00`000000oooo0?ooo`2L0?ooo`006`3oool2
000001D0oooo00<000000?ooo`3oool0B`3oool00`000000oooo0?ooo`2M0?ooo`006`3oool20000
01D0oooo00<000000?ooo`3oool0BP3oool00`000000oooo0?ooo`2N0?ooo`00203oool2000000@0
oooo0P0000030?ooo`@00000103oool2000001D0oooo00<000000?ooo`3oool0B@3oool00`000000
oooo0?ooo`2O0?ooo`001`3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo00D0
oooo0P00000F0?ooo`030000003oool0oooo04P0oooo00<000000?ooo`3oool0W`3oool000L0oooo
00@000000?ooo`3oool000002@3oool00`000000oooo0?ooo`040?ooo`8000005P3oool00`000000
oooo0?ooo`170?ooo`030000003oool0oooo0:00oooo00070?ooo`040000003oool0oooo000000X0
oooo00<000000?ooo`3oool00`3oool2000001H0oooo00<000000?ooo`3oool0AP3oool00`000000
oooo0?ooo`2Q0?ooo`001`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo0000
00@0oooo0P00000F0?ooo`030000003oool0oooo04D0oooo00<000000?ooo`3oool0XP3oool000P0
oooo0P00000:0?ooo`8000001@3oool2000001H0oooo00<000000?ooo`3oool0A@3oool00`000000
oooo0?ooo`2R0?ooo`006`3oool2000001H0oooo00<000000?ooo`3oool0A03oool00`000000oooo
0?ooo`2S0?ooo`006`3oool2000001L0oooo00<000000?ooo`3oool0@P3oool00`000000oooo0?oo
o`2T0?ooo`006`3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo0480oooo00<00000
0?ooo`3oool0Y03oool001/0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`110?oo
o`030000003oool0oooo0:D0oooo000K0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3o
ool0@03oool00`000000oooo0?ooo`2V0?ooo`006`3oool2000001L0oooo00<000000?ooo`3oool0
?`3oool00`000000oooo0?ooo`2W0?ooo`006`3oool00`000000oooo0?ooo`0G0?ooo`030000003o
ool0oooo03h0oooo00<000000?ooo`3oool0Y`3oool001/0oooo00<000000?ooo`3oool05`3oool0
0`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0:P0oooo000K0?ooo`030000003oool0oooo
01L0oooo00<000000?ooo`3oool0?03oool00`000000oooo0?ooo`2Y0?ooo`006`3oool00`000000
oooo0?ooo`0G0?ooo`030000003oool0oooo03`0oooo00<000000?ooo`3oool0Z@3oool001/0oooo
0P00000H0?ooo`030000003oool0oooo03/0oooo00<000000?ooo`3oool0ZP3oool001/0oooo00<0
00000?ooo`3oool0603oool00`000000oooo0?ooo`0i0?ooo`030000003oool0oooo0:/0oooo000K
0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool0>@3oool00`000000oooo0?ooo`2[
0?ooo`006`3oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo03P0oooo00<000000?oo
o`3oool0[03oool001/0oooo0P00000I0?ooo`030000003oool0oooo03L0oooo00<000000?ooo`3o
ool0[@3oool001/0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0g0?ooo`030000
003oool0oooo0:d0oooo000K0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool0=@3o
ool00`000000oooo0?ooo`2^0?ooo`000P3oool2000000@0oooo0P0000030?ooo`@000000`3oool2
000000D0oooo00<000000?ooo`3oool06@3oool00`000000oooo0?ooo`0d0?ooo`030000003oool0
oooo0:l0oooo00001@3oool000000?ooo`3oool0000000P0oooo00<000000?ooo`3oool00`3oool0
10000000oooo0?ooo`0000040?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool0=03o
ool00`000000oooo0?ooo`2_0?ooo`0000D0oooo0000003oool0oooo000000090?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool00P3oool2000001X0oooo00<000000?ooo`3oool0<`3o
ool00`000000oooo0?ooo`2`0?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003o
ool0oooo0080oooo0P0000050?ooo`030000003oool0oooo01X0oooo00<000000?ooo`3oool0<@3o
ool00`000000oooo0?ooo`2a0?ooo`0000D0oooo0000003oool0oooo000000080?ooo`040000003o
ool0oooo000000<0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0J0?ooo`030000
003oool0oooo0340oooo00<000000?ooo`3oool0/@3oool00080oooo0P00000:0?ooo`800000103o
ool3000000@0oooo00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0`0?ooo`030000003o
ool0oooo0;80oooo000K0?ooo`8000006`3oool00`000000oooo0?ooo`0`0?ooo`030000003oool0
oooo0;80oooo000K0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool0;P3oool00`00
0000oooo0?ooo`2c0?ooo`006`3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo02d0
oooo00<000000?ooo`3oool0]03oool001/0oooo00<000000?ooo`3oool06`3oool00`000000oooo
0?ooo`0]0?ooo`030000003oool0oooo0;@0oooo000K0?ooo`8000007@3oool00`000000oooo0?oo
o`0[0?ooo`030000003oool0oooo0;D0oooo000K0?ooo`030000003oool0oooo01`0oooo00<00000
0?ooo`3oool0:P3oool00`000000oooo0?ooo`2f0?ooo`006`3oool00`000000oooo0?ooo`0L0?oo
o`030000003oool0oooo02X0oooo00<000000?ooo`3oool0]P3oool001/0oooo00<000000?ooo`3o
ool0703oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo0;L0oooo000K0?ooo`030000
003oool0oooo01d0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`2h0?ooo`006`3o
ool2000001h0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`2h0?ooo`006`3oool0
0`000000oooo0?ooo`0M0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool0^@3oool0
01/0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo
0;T0oooo000K0?ooo`030000003oool0oooo01h0oooo00<000000?ooo`3oool0903oool00`000000
oooo0?ooo`2j0?ooo`006`3oool2000001l0oooo00<000000?ooo`3oool0903oool00`000000oooo
0?ooo`2j0?ooo`006`3oool00`000000oooo0?ooo`0N0?ooo`030000003oool0oooo02<0oooo00<0
00000?ooo`3oool0^`3oool001/0oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`0S
0?ooo`030000003oool0oooo0;/0oooo00080?ooo`800000103oool2000000@0oooo0P0000050?oo
o`030000003oool0oooo01l0oooo00<000000?ooo`3oool08@3oool00`000000oooo0?ooo`2l0?oo
o`001`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo000000@0oooo00<00000
0?ooo`3oool07`3oool00`000000oooo0?ooo`0P0?ooo`030000003oool0oooo0;d0oooo00070?oo
o`040000003oool0oooo000000X0oooo00<000000?ooo`3oool00`3oool200000200oooo00<00000
0?ooo`3oool0803oool00`000000oooo0?ooo`2m0?ooo`001`3oool010000000oooo0?ooo`00000;
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`0O
0?ooo`030000003oool0oooo0;h0oooo00070?ooo`040000003oool0oooo000000P0oooo00@00000
0?ooo`3oool00000103oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo01l0oooo00<0
00000?ooo`3oool0_P3oool000P0oooo0P00000:0?ooo`8000001@3oool00`000000oooo0?ooo`0P
0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool0_`3oool001/0oooo0P00000Q0?oo
o`030000003oool0oooo01d0oooo00<000000?ooo`3oool0_`3oool001/0oooo00<000000?ooo`3o
ool0803oool00`000000oooo0?ooo`0L0?ooo`030000003oool0oooo0<00oooo000K0?ooo`030000
003oool0oooo0200oooo00<000000?ooo`3oool0703oool00`000000oooo0?ooo`300?ooo`006`3o
ool00`000000oooo0?ooo`0Q0?ooo`030000003oool0oooo01X0oooo00<000000?ooo`3oool0`@3o
ool001/0oooo00<000000?ooo`3oool08@3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0
oooo0<80oooo000K0?ooo`8000008`3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo
0<<0oooo000K0?ooo`030000003oool0oooo0280oooo00<000000?ooo`3oool05`3oool00`000000
oooo0?ooo`330?ooo`006`3oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo01D0oooo
00<000000?ooo`3oool0a03oool001/0oooo00<000000?ooo`3oool08`3oool00`000000oooo0?oo
o`0D0?ooo`030000003oool0oooo0<D0oooo000K0?ooo`8000009@3oool00`000000oooo0?ooo`0B
0?ooo`030000003oool0oooo0<H0oooo000K0?ooo`030000003oool0oooo02@0oooo00<000000?oo
o`3oool04P3oool00`000000oooo0?ooo`360?ooo`006`3oool00`000000oooo0?ooo`0U0?ooo`03
0000003oool0oooo0100oooo00<000000?ooo`3oool0a`3oool001/0oooo00<000000?ooo`3oool0
9P3oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo0<P0oooo000K0?ooo`030000003o
ool0oooo02H0oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`390?ooo`006`3oool2
000002P0oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`3:0?ooo`006`3oool00`00
0000oooo0?ooo`0W0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool0b`3oool00080
oooo0P0000040?ooo`800000103oool2000000@0oooo0P0000050?ooo`030000003oool0oooo02P0
oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`3<0?ooo`0000D0oooo0000003oool0
oooo000000080?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool00000103oool0
0`000000oooo0?ooo`0Y0?ooo`<000001@3oool200000<l0oooo00001@3oool000000?ooo`3oool0
000000X0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`020?ooo`800000;03oool6
00000=40oooo00001@3oool000000?ooo`3oool0000000/0oooo00@000000?ooo`3oool0oooo0P00
00050?ooo`030000003oool0oooo0?l0oooo0`3oool000050?ooo`000000oooo0?ooo`000000203o
ool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0
o`3oool30?ooo`000P3oool2000000X0oooo0P0000040?ooo`<00000103oool00`000000oooo0?oo
o`3o0?ooo`<0oooo000K0?ooo`030000003oool0oooo0?l0oooo0`3oool00?l0oooo8@3oool00?l0
oooo8@3oool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.539323, -0.0313349, \
0.0197364, 0.00223354}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
pp=Plot[{PB1[1/T],PB1[-1/T],PB3[1/T],PB3[-1/T],PB2[1/T],PB2[-1/T]},{T,.01,5}, \
PlotStyle -> \
{{Dashing[{.02,.02}],Thickness[0.003]},{Thickness[0.003]},{Dashing[{.02,.02}],\
Thickness[0.005]},{Thickness[0.005]},{Dashing[{.02,.02}],Thickness[0.007]},{\
Thickness[0.007]}}]\
\>", "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.190476 0.022297 1.39396 [
[.21429 .0098 -3 -9 ]
[.21429 .0098 3 0 ]
[.40476 .0098 -3 -9 ]
[.40476 .0098 3 0 ]
[.59524 .0098 -3 -9 ]
[.59524 .0098 3 0 ]
[.78571 .0098 -3 -9 ]
[.78571 .0098 3 0 ]
[.97619 .0098 -3 -9 ]
[.97619 .0098 3 0 ]
[.01131 .16169 -18 -4.5 ]
[.01131 .16169 0 4.5 ]
[.01131 .30109 -18 -4.5 ]
[.01131 .30109 0 4.5 ]
[.01131 .44049 -18 -4.5 ]
[.01131 .44049 0 4.5 ]
[.01131 .57988 -18 -4.5 ]
[.01131 .57988 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.21429 .0223 m
.21429 .02855 L
s
[(1)] .21429 .0098 0 1 Mshowa
.40476 .0223 m
.40476 .02855 L
s
[(2)] .40476 .0098 0 1 Mshowa
.59524 .0223 m
.59524 .02855 L
s
[(3)] .59524 .0098 0 1 Mshowa
.78571 .0223 m
.78571 .02855 L
s
[(4)] .78571 .0098 0 1 Mshowa
.97619 .0223 m
.97619 .02855 L
s
[(5)] .97619 .0098 0 1 Mshowa
.125 Mabswid
.0619 .0223 m
.0619 .02605 L
s
.1 .0223 m
.1 .02605 L
s
.1381 .0223 m
.1381 .02605 L
s
.17619 .0223 m
.17619 .02605 L
s
.25238 .0223 m
.25238 .02605 L
s
.29048 .0223 m
.29048 .02605 L
s
.32857 .0223 m
.32857 .02605 L
s
.36667 .0223 m
.36667 .02605 L
s
.44286 .0223 m
.44286 .02605 L
s
.48095 .0223 m
.48095 .02605 L
s
.51905 .0223 m
.51905 .02605 L
s
.55714 .0223 m
.55714 .02605 L
s
.63333 .0223 m
.63333 .02605 L
s
.67143 .0223 m
.67143 .02605 L
s
.70952 .0223 m
.70952 .02605 L
s
.74762 .0223 m
.74762 .02605 L
s
.82381 .0223 m
.82381 .02605 L
s
.8619 .0223 m
.8619 .02605 L
s
.9 .0223 m
.9 .02605 L
s
.9381 .0223 m
.9381 .02605 L
s
.25 Mabswid
0 .0223 m
1 .0223 L
s
.02381 .16169 m
.03006 .16169 L
s
[(0.1)] .01131 .16169 1 0 Mshowa
.02381 .30109 m
.03006 .30109 L
s
[(0.2)] .01131 .30109 1 0 Mshowa
.02381 .44049 m
.03006 .44049 L
s
[(0.3)] .01131 .44049 1 0 Mshowa
.02381 .57988 m
.03006 .57988 L
s
[(0.4)] .01131 .57988 1 0 Mshowa
.125 Mabswid
.02381 .05018 m
.02756 .05018 L
s
.02381 .07806 m
.02756 .07806 L
s
.02381 .10593 m
.02756 .10593 L
s
.02381 .13381 m
.02756 .13381 L
s
.02381 .18957 m
.02756 .18957 L
s
.02381 .21745 m
.02756 .21745 L
s
.02381 .24533 m
.02756 .24533 L
s
.02381 .27321 m
.02756 .27321 L
s
.02381 .32897 m
.02756 .32897 L
s
.02381 .35685 m
.02756 .35685 L
s
.02381 .38473 m
.02756 .38473 L
s
.02381 .41261 m
.02756 .41261 L
s
.02381 .46837 m
.02756 .46837 L
s
.02381 .49624 m
.02756 .49624 L
s
.02381 .52412 m
.02756 .52412 L
s
.02381 .552 m
.02756 .552 L
s
.02381 .60776 m
.02756 .60776 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.003 w
[ .02 .02 ] 0 setdash
.02571 .01923 m
.02689 .01775 L
.02796 .01668 L
.02919 .01575 L
.03035 .01515 L
.03143 .01483 L
.03242 .01472 L
.03352 .01476 L
.03467 .01499 L
.03583 .01536 L
.03708 .01588 L
.03934 .01701 L
.04448 .01959 L
.04702 .02066 L
.04978 .02188 L
.05105 .02257 L
.05239 .02348 L
.05482 .02578 L
.05604 .0274 L
.05737 .02958 L
.05978 .03487 L
.06212 .04195 L
.06427 .05037 L
.06931 .07776 L
.07402 .11295 L
.08472 .21948 L
.09581 .34425 L
.10632 .44973 L
.11605 .52354 L
.12155 .55374 L
.12663 .57459 L
.1309 .58724 L
.13333 .59264 L
.13561 .59661 L
.13678 .59826 L
.13801 .59972 L
.13907 .60077 L
.1402 .60168 L
.14143 .60243 L
.14257 .60292 L
.14327 .60312 L
.14392 .60325 L
.14515 .60332 L
.1463 .6032 L
.14754 .60289 L
.14871 .60242 L
.14977 .60186 L
.15238 .59996 L
.15486 .59754 L
.15977 .59124 L
Mistroke
.16513 .58254 L
.18354 .54443 L
.22416 .45578 L
.26326 .38809 L
.30481 .33414 L
.34485 .29403 L
.38338 .26283 L
.42435 .2353 L
.46381 .21294 L
.50176 .19445 L
.54216 .17743 L
.58104 .16318 L
.62237 .14996 L
.66219 .13881 L
.70049 .12933 L
.74124 .1204 L
.78048 .11277 L
.81821 .1062 L
.85839 .09993 L
.89705 .09452 L
.93816 .08933 L
.97619 .085 L
Mfstroke
[ ] 0 setdash
.02571 .0262 m
.06427 .1071 L
.10632 .20401 L
.14582 .31857 L
.1838 .42248 L
.20333 .46241 L
.21427 .47977 L
.22422 .4924 L
.23416 .50209 L
.24333 .50859 L
.24812 .51111 L
.2534 .51321 L
.25606 .51401 L
.25891 .51469 L
.26029 .51495 L
.26161 .51517 L
.26289 .51534 L
.26407 .51546 L
.26531 .51556 L
.26597 .5156 L
.26666 .51563 L
.26782 .51566 L
.26909 .51566 L
.27023 .51564 L
.27144 .51558 L
.27259 .5155 L
.27364 .51541 L
.27615 .51509 L
.27888 .51462 L
.28384 .51343 L
.28846 .51196 L
.29337 .51003 L
.30219 .5057 L
.32162 .49294 L
.33987 .4779 L
.37848 .44053 L
.41953 .39812 L
.45908 .35858 L
.49711 .32352 L
.53759 .29007 L
.57656 .26166 L
.61797 .2353 L
.65787 .21324 L
.69626 .19472 L
.7371 .17754 L
.77642 .16311 L
.81424 .15091 L
.85449 .13948 L
.89324 .12977 L
.93444 .12064 L
Mistroke
.97412 .11286 L
.97619 .11248 L
Mfstroke
.005 w
[ .02 .02 ] 0 setdash
.02571 .08586 m
.02689 .10135 L
.02796 .11125 L
.03035 .12699 L
.03257 .13758 L
.03467 .14564 L
.03938 .15942 L
.04448 .17018 L
.04948 .17806 L
.05477 .18451 L
.06427 .19286 L
.06925 .19609 L
.0746 .19891 L
.08428 .20265 L
.09018 .20427 L
.09579 .20545 L
.10132 .20636 L
.10632 .20702 L
.11589 .20797 L
.12114 .20837 L
.12609 .20868 L
.13038 .20891 L
.1349 .20911 L
.13727 .2092 L
.13987 .20928 L
.14224 .20933 L
.14444 .20938 L
.14565 .2094 L
.14694 .20941 L
.14824 .20942 L
.14898 .20943 L
.14967 .20943 L
.15091 .20943 L
.15205 .20943 L
.15331 .20942 L
.15462 .2094 L
.15573 .20939 L
.15692 .20937 L
.15906 .20932 L
.1616 .20924 L
.16391 .20915 L
.16906 .20889 L
.17465 .20849 L
.18478 .20747 L
.19423 .20618 L
.20462 .20438 L
.22562 .19964 L
.26588 .18749 L
.30463 .17384 L
.34582 .15901 L
Mistroke
.3855 .14542 L
.42367 .13342 L
.46429 .12196 L
.50339 .11219 L
.54494 .10306 L
.58498 .09536 L
.6235 .08884 L
.66448 .08274 L
.70394 .07757 L
.74189 .07316 L
.78228 .06899 L
.82116 .06542 L
.8625 .06203 L
.90231 .05912 L
.94062 .0566 L
.97619 .05448 L
Mfstroke
[ ] 0 setdash
.02571 .43813 m
.02689 .19839 L
.02796 .15859 L
.02919 .13678 L
.03035 .12388 L
.03143 .11499 L
.03242 .10834 L
.03467 .09689 L
.03584 .09242 L
.03694 .08903 L
.03814 .08613 L
.03944 .0839 L
.04008 .08311 L
.04079 .08249 L
.04207 .08195 L
.04332 .08208 L
.04448 .08273 L
.04573 .08391 L
.04707 .08566 L
.04951 .08983 L
.05406 .09985 L
.06427 .12635 L
.10632 .27409 L
.12583 .35262 L
.13617 .39074 L
.14724 .42661 L
.15791 .45521 L
.16763 .47586 L
.17231 .48395 L
.1774 .4914 L
.18185 .4968 L
.18665 .5015 L
.19149 .50511 L
.19603 .50753 L
.19866 .50851 L
.19999 .5089 L
.20143 .50924 L
.20268 .50947 L
.20336 .50956 L
.204 .50964 L
.20525 .50974 L
.20639 .50978 L
.2076 .50977 L
.20829 .50974 L
.20893 .5097 L
.21023 .50957 L
.21096 .50947 L
.21162 .50936 L
.2141 .50883 L
.21645 .50814 L
Mistroke
.22167 .50601 L
.22735 .50281 L
.23768 .49498 L
.24703 .48604 L
.26797 .46153 L
.30801 .40673 L
.34653 .35412 L
.38751 .30407 L
.42697 .26307 L
.46492 .23 L
.50531 .20078 L
.54419 .17749 L
.58552 .15699 L
.62534 .14058 L
.66365 .1273 L
.7044 .11536 L
.74364 .1056 L
.78137 .09753 L
.82154 .09012 L
.8602 .08394 L
.90131 .07823 L
.94091 .07343 L
.97619 .06963 L
Mfstroke
.007 w
[ .02 .02 ] 0 setdash
.02571 .05398 m
.02689 .05562 L
.02796 .05839 L
.03035 .0671 L
.03467 .08842 L
.04448 .14904 L
.06427 .29685 L
.0693 .33009 L
.07464 .35905 L
.07742 .37135 L
.08049 .38266 L
.08331 .39108 L
.08589 .39722 L
.08849 .40201 L
.09097 .40537 L
.09233 .40675 L
.09359 .40777 L
.09497 .40861 L
.09574 .40896 L
.09644 .40921 L
.09771 .40949 L
.09888 .40957 L
.10017 .40948 L
.10082 .40936 L
.10153 .40918 L
.10273 .40877 L
.10401 .40818 L
.10632 .40676 L
.10888 .40472 L
.1116 .40211 L
.11648 .39652 L
.12752 .3812 L
.1476 .35069 L
.18528 .29909 L
.2254 .2548 L
.26401 .2201 L
.30507 .18983 L
.34461 .16595 L
.38264 .14697 L
.42312 .13025 L
.46209 .1169 L
.50351 .10509 L
.54341 .09557 L
.5818 .08781 L
.62263 .08078 L
.66196 .07499 L
.69977 .07018 L
.74003 .06572 L
.77878 .06198 L
.81997 .05849 L
Mistroke
.85965 .05555 L
.89782 .05303 L
.93844 .05065 L
.97619 .04867 L
Mfstroke
[ ] 0 setdash
.02571 .04329 m
.02689 .0441 L
.02796 .04492 L
.02919 .04622 L
.03035 .04784 L
.03242 .05156 L
.03467 .05659 L
.04448 .08438 L
.06427 .15011 L
.10632 .33873 L
.12573 .41968 L
.13677 .45445 L
.14207 .4678 L
.14711 .47846 L
.15183 .48671 L
.15699 .49384 L
.16168 .49872 L
.16603 .50195 L
.16869 .50334 L
.16999 .50387 L
.17119 .50427 L
.17227 .50456 L
.17344 .5048 L
.17463 .50497 L
.17588 .50507 L
.17658 .50508 L
.17725 .50508 L
.1785 .505 L
.1792 .50493 L
.17985 .50484 L
.18131 .50456 L
.18248 .50426 L
.18377 .50387 L
.18638 .50284 L
.19129 .50015 L
.19645 .49634 L
.20569 .48745 L
.2265 .46035 L
.26453 .39991 L
.30501 .33671 L
.34398 .28431 L
.3854 .23886 L
.4253 .20387 L
.46369 .17682 L
.50452 .15367 L
.54385 .13566 L
.58166 .12143 L
.62192 .10891 L
.66067 .09889 L
.70186 .08996 L
Mistroke
.74154 .08271 L
.77971 .07676 L
.82033 .07132 L
.85943 .0668 L
.90098 .06264 L
.94102 .05915 L
.97619 .05644 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{523.125, 323.313},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40008;0001@b000`400?l00000o`00003oo`3ooooo
0?ooo`d0oooo003o0?ooool0oooo3@3oool00?l0ooooo`3oool=0?ooo`00M`3oool5000005`0oooo
1000001N0?ooo`800000H03oool3000005d0oooo0P00000=0?ooo`00N@3oool00`000000oooo0?oo
o`1L0?ooo`030000003oool0oooo05h0oooo00@000000?ooo`3oool00000H03oool00`000000oooo
0?ooo`1K0?ooo`040000003oool0oooo000000`0oooo001i0?ooo`030000003oool0oooo05d0oooo
00<000000?ooo`3oool0G`3oool00`000000oooo0?ooo`1L0?ooo`D00000G`3oool00`000000oooo
0?ooo`0:0?ooo`00603oool00`000000oooo0?ooo`1N0?ooo`030000003oool0oooo05h0oooo00<0
00000?ooo`3oool0G`3oool00`000000oooo0?ooo`1K0?ooo`040000003oool0oooo000005h0oooo
0P00000=0?ooo`00603oool00`000000oooo0?ooo`1N0?ooo`030000003oool0oooo05`0oooo00@0
00000?ooo`3oool00000G@3oool010000000oooo0?ooo`00001N0?ooo`030000003oool0000005h0
oooo00<000000?ooo`3oool0303oool001P0oooo00<000000?ooo`3oool0G@3oool2000005l0oooo
0P00001O0?ooo`800000H03oool2000005h0oooo0`00000<0?ooo`00603oool00`000000oooo0?oo
o`3o0?oooo40oooo000H0?ooo`030000003oool0oooo0?l0ooool@3oool001P0oooo00<000000?oo
o`3oool0o`3ooooa0?ooo`00603oool00`000000oooo0?ooo`3o0?oooo40oooo000H0?ooo`040000
003oool0oooo0?ooo`800000o`3oooo^0?ooo`00603oool010000000oooo0000000000020?ooo`<0
0000o`3oooo[0?ooo`00603oool200000?l0oooolP3oool001P0oooo0P00003o0?oooo80oooo000<
0?ooool00000o`00000100000000603oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo
0140oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo
0100oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo
0100oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo
0140oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo
0140oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo
0100oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo
0100oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo
0140oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo
00/0oooo000H0?ooo`8000004@3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo0100
oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo0100
oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo0140
oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo0100
oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo0100
oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo0140
oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo0140
oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo0100
oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0;0?ooo`00603oool2000000h0oooo
00<000000?ooo`3oool0CP3oool00`000000oooo0?ooo`1N0?ooo`030000003oool0oooo05h0oooo
00<000000?ooo`3oool0GP3oool00`000000oooo0?ooo`1N0?ooo`030000003oool0oooo00/0oooo
000H0?ooo`030000003oool0000000h0oooo00<000000?ooo`3oool0o`3ooooP0?ooo`00603oool0
0`000000oooo0000000>0?ooo`030000003oool0oooo0?l0ooooh03oool001P0oooo00@000000?oo
o`3oool000003P3oool00`000000oooo0?ooo`3o0?oooml0oooo000H0?ooo`040000003oool0oooo
000000h0oooo00<000000?ooo`3oool0o`3ooooO0?ooo`00603oool01@000000oooo0?ooo`3oool0
000000d0oooo00<000000?ooo`3oool0o`3ooooO0?ooo`00603oool01@000000oooo0?ooo`3oool0
000000h0oooo00<000000?ooo`3oool0o`3ooooN0?ooo`00603oool2000000<0oooo00<000000?oo
o`3oool02`3oool00`000000oooo0?ooo`3o0?ooomh0oooo000G0?ooo`L000003@3oool00`000000
oooo0?ooo`3o0?ooomh0oooo000H0?ooo`D0000000<0oooo0000003oool0303oool00`000000oooo
0?ooo`3o0?ooomd0oooo000H0?ooo`D0000000<0oooo0000003oool0o`3oooo>0?ooo`D000001`3o
ool6000000`0oooo000H0?ooo`H0000000<0oooo0000003oool0o`3oooni0?ooo`D000001`3oool=
000000L0oooo1P00000<0?ooo`00603oool6000000030?ooo`000000oooo0?l0oooo/@3oool=0000
00L0oooo3@0000070?ooo`H00000303oool001P0oooo1P0000020?ooo`030000003oool0oooo0?l0
ooooVP3oool=000000P0oooo3@0000070?ooo`P000007P3oool001P0oooo1`0000000`3oool00000
0?ooo`3o0?oooi00oooo100000070?ooo`d00000203oool8000001`0oooo2P00000<0?ooo`00603o
ool700000080oooo00<000000?ooo`3oool0o`3ooon00?oooa8000001`3oool=000000l0oooo00<0
00000?ooo`3oool0203ooolL000000`0oooo000H0?ooo`P0000000<0oooo0000003oool0o`3ooomc
0?ooo`L000001`3ooolB000000l0oooo00<000000?ooo`3oool02@3oool:000000<0oooo8P00000<
0?ooo`00603oool800000080oooo00<000000?ooo`3oool0o`3ooom[0?ooo`d000001`3oool>0000
00/0oooo2P0000080?ooobL000005P3oool001P0oooo00<000000?ooo`0000001@0000020?ooo`03
0000003oool0oooo0?l0ooooG03oool7000000P0oooo3@00000N0?ooo``000000P3ooolO000002@0
oooo000H0?ooo`030000003oool0000000H000000P3oool00`000000oooo0?ooo`080?ooo`030000
003oool0oooo0?l0ooooBP3oool=000000P0oooo1P00000B0?ooo`/00000203oool2000000030?oo
o`000000000001h00000;P3oool001P0oooo00<000000?ooo`3oool00`3oool300000080oooo00<0
00000?ooo`3oool0203oool00`000000oooo0?ooo`3o0?ooodX0oooo3@00000D0?ooo`030000003o
ool0oooo00P0oooo300000000`3oool000000000000M000002/0oooo00<000000?ooo`3oool02`3o
ool001P0oooo00<000000?ooo`3oool00`3oool3000000<0oooo00<000000?ooo`3oool01`3oool0
0`000000oooo0?ooo`3o0?oooc`0oooo1`0000070?ooo`H000004`3oool:000000T0oooo00<00000
0?ooo`3oool00P3ooolM000002`0oooo2P00000=0?ooo`00603oool00`000000oooo0?ooo`030?oo
o`@000000P3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo0?l0oooo=P3oool=0000
01<0oooo00<000000?ooo`3oool0203oool<000000L0oooo6@00000^0?oooa8000003P3oool001P0
oooo00<000000?ooo`3oool0103oool3000000<0oooo00<000000?ooo`3oool01`3oool00`000000
oooo0?ooo`3o0?ooobX0oooo100000070?ooo`d000002`3oool;000000P0oooo0P00000:0?oooaH0
0000<P3oool?000001L0oooo000H0?ooo`030000003oool0oooo00@0oooo0`0000030?ooo`030000
003oool0oooo00L0oooo00<000000?ooo`3oool0o`3ooolU0?ooo`T000001`3oool600000140oooo
3000000=0?oooaD00000<`3oool=00000200oooo000H0?ooo`030000003oool0oooo00@0oooo1000
00030?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0o`3ooolQ0?ooo`d00000403o
ool6000000P0oooo00<000000?ooo`3oool0403ooolD000003<0oooo3P00000V0?ooo`00603oool3
000000D0oooo0`0000030?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0o`3ooolF
0?ooo`@000001`3oool9000000l0oooo2`00000E0?oooa<00000<`3oool>000002d0oooo000H0?oo
o`040000003oool0oooo0?ooo`<0000000@0oooo0000000000000000103oool00`000000oooo0?oo
o`050?ooo`030000003oool0oooo0?l0oooo4@3oool9000000L0oooo100000090?ooo`030000003o
ool0oooo00L0oooo1P00000E0?oooa800000<`3oool>000003@0oooo000H0?ooo`040000003oool0
oooo0?ooo`P000000`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo0?l0oooo303o
ool=000000`0oooo2P0000080?ooo`030000003oool0oooo01<0oooo4@00000b0?ooo`h00000>`3o
ool001P0oooo00@000000?ooo`3oool0oooo2P0000020?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool0o`3oool<0?ooo`T000003P3oool<000001T0oooo4000000b0?ooo`d00000@P3o
ool001P0oooo0P0000020?ooo`X000000P3oool00`000000oooo0?ooo`3o0?ooo`P0oooo1@000007
0?ooo`@000004`3oool2000001h0oooo3`00000b0?ooo``00000<@3oool5000001<0oooo000H0?oo
o`8000000P3oool4000000030?ooo`000000000000<000000`3oool00`000000oooo0?ooo`3o0?oo
o`<0oooo2@00000?0?ooo`H00000903oool?00000300oooo3@00000a0?ooo`H00000603oool001P0
oooo0P0000020?ooo`@000000P3oool500000080oooo00<000000?ooo`3oool0oP3oool=000000X0
oooo2`00000O0?ooo`l00000<03oool<000002/0oooo0`00000W0?ooo`00603oool200000080oooo
100000020?ooo`D000000`3oool00`000000oooo0?ooo`3m0?ooo`P000003P3oool6000001l0oooo
4000000`0?ooo`X00000;@3oool5000002X0oooo000H0?ooo`8000000`3oool300000080oooo1@00
00030?ooo`030000003oool0oooo0?80oooo100000070?ooo`@00000103oool6000000P0oooo00<0
00000?ooo`3oool07@3oool@00000300oooo2P00000_0?ooo`<00000;`3oool001P0oooo0P000003
0?ooo`<000000`3oool5000000<0oooo00<000000?ooo`3oool0k03oool9000000X0oooo2`00000S
0?oooa000000;`3oool;000002D0oooo1P00000k0?ooo`00603oool200000080oooo1@0000020?oo
o`D000000`3oool00`000000oooo0?ooo`3X0?ooo`d000002@3oool6000002D0oooo3P00000a0?oo
o`X00000903oool600000440oooo000H0?ooo`040000003oool0oooo0?ooo`D000000P3oool50000
00@0oooo00<000000?ooo`3oool0i`3oool9000000d0oooo00<000000?ooo`3oool0903oool=0000
0340oooo2@00001a0?ooo`00603oool010000000oooo0?ooo`3oool5000000<0oooo1@0000030?oo
o`030000003oool0oooo0=/0oooo1@0000070?ooo`@00000103oool6000002/0oooo3000000a0?oo
o`X00000803oool500000500oooo000H0?ooo`040000003oool0oooo0?ooo`D000000`3oool30000
00030?ooo`000000oooo00<0oooo00D000000?ooo`3oool0oooo0000003E0?ooo`P000002P3oool;
000002L0oooo3000000`0?ooo`X000007`3oool6000005D0oooo000H0?ooo`<0000000<0oooo0000
000000001P3oool6000000<0oooo00D000000?ooo`3oool0oooo0000003C0?ooo`X000002@3oool6
000002T0oooo3000000`0?ooo`T00000O`3oool001P0oooo00<000000?ooo`3oool00P0000080?oo
o`<0000000<0oooo0000003oool00P3oool01@000000oooo0?ooo`3oool000000=00oooo2@000004
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0:@3oool;00000300oooo2000000M
0?ooo`<00000I03oool001P0oooo00<000000?ooo`3oool00P0000080?ooo`<0000000<0oooo0000
000000000`3oool010000000oooo0?ooo`00003@0?ooo`H00000103oool500000300oooo2P00000`
0?ooo`P00000703oool5000006L0oooo000H0?ooo`030000003oool0oooo00800000203oool40000
00030?ooo`000000oooo0080oooo00@000000?ooo`3oool00000d03oool4000000<0oooo1`00000^
0?ooo`X00000;`3oool8000001d0oooo0`00001K0?ooo`@000003@3oool001P0oooo00<000000?oo
o`3oool00P0000090?ooo`<0000000<0oooo0000003oool00`3oool00`000000oooo000000340?oo
o`D000002`3oool7000002h0oooo2P00000^0?ooo`P00000NP3oool500000140oooo000H0?ooo`D0
00002@3oool3000000030?ooo`000000000000<0oooo00<000000?ooo`000000`@3oool8000000X0
oooo1@00000^0?ooo`X00000;P3oool7000001T0oooo0`00001M0?ooo`D000005P3oool001P0oooo
00<000000?ooo`0000000P0000090?ooo`@0000000<0oooo0000003oool00`3oool200000;l0oooo
2P0000000`3oool000000?ooo`080?ooo`030000003oool0oooo02`0oooo2P00000]0?ooo`L00000
603oool5000005/0oooo1@00000K0?ooo`00603oool00`000000oooo0000000200000080oooo0`00
00050?ooo`<0000000<0oooo0000000000000`3oool00`000000oooo0000002l0?ooo`P0000000<0
oooo0000000000000`00000f0?ooo`T00000;@3oool7000001P0oooo0`00001K0?ooo`D00000803o
ool001P0oooo00<000000?ooo`0000000P0000020?ooo`<000001@3oool300000080oooo00L00000
0?ooo`3oool0oooo0000003oool000000;`0oooo1@0000000`3oool0000000000005000003@0oooo
2@00000/0?ooo`L00000MP3oool4000002D0oooo000H0?ooo`040000003oool00000000000<0oooo
0`0000050?ooo`@0000000<0oooo0000000000000`3oool200000;`0oooo2P00000d0?ooo`T00000
;03oool7000001<0oooo0`00001O0?ooo`@00000:@3oool001P0oooo00@000000?ooo`0000000000
0`3oool3000000H0oooo0`0000020?ooo`040000003oool0oooo0?ooo`800000/@3oool4000000T0
oooo1@00000d0?ooo`X00000:P3oool700000180oooo1@00001N0?ooo`@00000;@3oool001P0oooo
00<000000?ooo`0000000P0000030?ooo`<000001@3oool300000080oooo0P0000030?ooo`030000
003oool0oooo0:d0oooo1P00000:0?ooo`030000003oool0oooo03<0oooo2@00000Z0?ooo`L00000
4P3oool3000005l0oooo1000000a0?ooo`00603oool00`000000oooo00000002000000<0oooo0`00
00050?ooo`@0000000<0oooo0000000000000`3oool00`000000oooo0?ooo`2Z0?ooo`X00000?03o
ool9000002X0oooo1P00001d0?ooo`@00000=@3oool001P0oooo00<000000?ooo`0000000P000003
0?ooo`<000001P3oool3000000030?ooo`000000000000<0oooo00<000000?ooo`3oool0Z03oool<
000003T0oooo2@00000Z0?ooo`H000003P3oool2000006<0oooo1000000i0?ooo`00603oool50000
00<0oooo0`0000060?ooo`<0000000@0oooo00000000000000000`3oool00`000000oooo0?ooo`2U
0?ooo`d00000>03oool9000002T0oooo1P00000>0?ooo`<00000H@3oool4000003d0oooo000H0?oo
o`030000003oool0000000<000000P3oool3000000H0oooo100000000`3oool00000000000030?oo
o`030000003oool0oooo0:D0oooo2P00000i0?ooo`P00000:@3oool6000000d0oooo1000001P0?oo
o`@00000@@3oool001P0oooo00<000000?ooo`0000000P0000040?ooo`<000001P3oool300000003
0?ooo`000000000000@0oooo00<000000?ooo`3oool0Y03oool7000003T0oooo2000000X0?ooo`L0
00003P3oool200000600oooo100000150?ooo`00603oool010000000oooo0000000000050?ooo`<0
00001P3oool3000000040?ooo`0000000000000000<0oooo00<000000?ooo`3oool0Y`3oool00`00
0000oooo0?ooo`0h0?ooo`P00000:03oool6000006l0oooo100000190?ooo`00603oool010000000
oooo0000000000050?ooo`<000001P3oool4000000030?ooo`000000000000@0oooo00<000000?oo
o`3oool0VP3oool300000480oooo2000000W0?ooo`H000002P3oool2000006<0oooo0`00001=0?oo
o`00603oool010000000oooo0000000000050?ooo`<000001`3oool3000000030?ooo`0000000000
00@0oooo00<000000?ooo`3oool0V03oool500000400oooo1`00000X0?ooo`H000002@3oool30000
0640oooo1000001@0?ooo`00603oool010000000oooo00000000000?0?ooo`<0000000<0oooo0000
000000000P3oool00`000000oooo0000002G0?ooo`P00000?P3oool7000002P0oooo1@0000080?oo
o`@00000H@3oool3000005@0oooo000H0?ooo`040000003oool00000000000l0oooo1`0000001@3o
ool000000?ooo`3oool0000009@0oooo2000000m0?ooo`P000009`3oool6000000P0oooo0P00001R
0?ooo`<00000E`3oool001P0oooo00@000000?ooo`0000000000403oool3000000050?ooo`000000
00000?ooo`0000000P3oool00`000000oooo0?ooo`2@0?ooo`P00000?@3oool8000002L0oooo1P00
001Z0?ooo`@00000FP3oool001P0oooo00@000000?ooo`0000000000403oool3000000050?ooo`00
000000000?ooo`0000000`3oool00`000000oooo0?ooo`2?0?ooo`H00000?@3oool8000002L0oooo
1@00001Z0?ooo`<00000GP3oool001P0oooo00@000000?ooo`00000000000`3oool00`000000oooo
0?ooo`0:0?ooo`<0000000<0oooo0000000000000P0000030?ooo`030000003oool0oooo08L0oooo
00<000000?ooo`3oool01@3oool3000003h0oooo1`00000W0?ooo`H00000103oool2000006<0oooo
0`00001Q0?ooo`00603oool010000000oooo0000000000030?ooo`030000003oool0oooo00/0oooo
0`000000103oool000000000000000030?ooo`030000003oool0oooo08@0oooo1@0000160?ooo`H0
00009`3oool6000000<0oooo0`00001R0?ooo`<00000I03oool00080oooo0P0000040?ooo`800000
0`3oool5000000H0oooo00@000000?ooo`00000000000`3oool2000000`0oooo0`0000001@3oool0
00000000003oool0000000<0oooo00<000000?ooo`3oool0P@3oool6000004D0oooo1P00000W0?oo
o`D000000P3oool400000640oooo1000001W0?ooo`0000D0oooo0000003oool0oooo0000000:0?oo
o`030000003oool0oooo00H0oooo0`0000040?ooo`H00000203oool3000000050?ooo`0000000000
0?ooo`0000000`3oool00`000000oooo0?ooo`1n0?ooo`X00000@P3oool6000002L0oooo1@000002
0?ooo`800000HP3oool3000006/0oooo00001@3oool000000?ooo`3oool0000000X0oooo00<00000
0?ooo`3oool01P3oool4000000@0oooo1@0000080?ooo`<0000000<0oooo0000000000000P000004
0?ooo`030000003oool0oooo07X0oooo3@0000100?ooo`L000009P3oool5000006D0oooo0`00001^
0?ooo`0000D0oooo0000003oool0oooo0000000:0?ooo`030000003oool0oooo00H0oooo0`000005
0?ooo`D000002@3oool3000000040?ooo`0000000000000000@0oooo00<000000?ooo`3oool0M`3o
ool@000003l0oooo1P00000V0?ooo`D00000I03oool300000740oooo00001@3oool000000?ooo`3o
ool0000000X0oooo00<000000?ooo`3oool01P3oool3000000D0oooo1@0000090?ooo`<0000000@0
oooo00000000000000001@3oool00`000000oooo0?ooo`1e0?ooo`D000000P3oool700000400oooo
1P00000U0?ooo`H00000H`3oool3000007@0oooo00020?ooo`8000002P3oool2000000P0oooo0`00
00060?ooo`D00000203oool3000000030?ooo`000000000000H0oooo00<000000?ooo`3oool0MP3o
ool00`000000oooo0?ooo`020?ooo`H00000@03oool6000002D0oooo2000001P0?ooo`<00000M`3o
ool001P0oooo0`0000060?ooo`D00000203oool3000000040?ooo`0000000000000000D0oooo00<0
00000?ooo`3oool0NP3oool400000440oooo1`00000T0?ooo`P00000H03oool2000007X0oooo000H
0?ooo`<000001P3oool5000000P0oooo0`0000020?ooo`8000001P3oool00`000000oooo0?ooo`1Y
0?ooo`030000003oool0oooo00`0oooo100000110?ooo`H00000903oool700000600oooo0`00001l
0?ooo`00603oool3000000L0oooo100000090?ooo`<0000000<0oooo0000000000001P3oool00`00
0000oooo0?ooo`1W0?ooo`D000003@3oool200000400oooo1P00000T0?ooo`D00000H@3oool30000
07l0oooo000H0?ooo`<00000203oool3000000T0oooo0`000000103oool000000000000000060?oo
o`030000003oool0oooo06<0oooo2000001=0?ooo`H00000903oool500000600oooo0`0000220?oo
o`00603oool3000000T0oooo0`0000080?ooo`<000000P3oool2000000H0oooo00<000000?ooo`3o
ool0H@3oool600000500oooo1P00000S0?ooo`D00000G`3oool3000008D0oooo000H0?ooo`<00000
2@3oool3000000P0oooo0`0000020?ooo`8000001`3oool00`000000oooo0?ooo`1O0?ooo`@00000
2`3oool3000004@0oooo1@00000T0?ooo`@00000G`3oool2000008P0oooo000H0?ooo`<000002@3o
ool3000000P0oooo0`0000020?ooo`8000001`3oool00`000000oooo0?ooo`1P0?ooo`030000003o
ool0oooo00X0oooo100000120?ooo`D00000903oool4000005l0oooo0P00002:0?ooo`00603oool3
000000T0oooo0`0000090?ooo`<0000000@0oooo00000000000000001P3oool00`000000oooo0?oo
o`1F0?ooo`030000003oool0oooo0180oooo1P0000110?ooo`D000008`3oool5000005d0oooo0`00
002<0?ooo`00603oool3000001D0oooo0`0000020?ooo`8000001`3oool00`000000oooo0?ooo`1B
0?ooo`D000004@3oool600000480oooo1@00000Q0?ooo`H00000G@3oool2000008l0oooo000H0?oo
o`<000003`3oool00`000000oooo0?ooo`030?ooo`<000000P3oool2000000L0oooo00<000000?oo
o`3oool0C`3oool700000140oooo1P0000110?ooo`D000008@3oool6000005d0oooo0P00002A0?oo
o`00603oool3000000h0oooo0`0000040?ooo`<000000P3oool2000000P0oooo00<000000?ooo`3o
ool0BP3oool800000140oooo1`0000120?ooo`D00000803oool7000005/0oooo0`00002C0?ooo`00
603oool3000000l0oooo100000030?ooo`<0000000@0oooo00000000000000001`3oool00`000000
oooo0?ooo`1:0?ooo`@000005@3oool500000480oooo1P00000R0?ooo`@00000F`3oool2000009H0
oooo000H0?ooo`<00000403oool400000080oooo0`000000103oool000000000000000070?ooo`03
0000003oool0oooo06<0oooo100000120?ooo`D000008P3oool4000005/0oooo0P00002H0?ooo`00
603oool300000180oooo0`0000001@3oool00000000000000000oooo00<00000203oool00`000000
oooo0?ooo`100?ooo`030000003oool0oooo06@0oooo1@00000Q0?ooo`D00000FP3oool2000009X0
oooo000H0?ooo`<000004`3oool600000080oooo0`0000070?ooo`030000003oool0oooo03h0oooo
1000001S0?ooo`D00000703oool2000000@0oooo1000001J0?ooo`800000W03oool001P0oooo0P00
000E0?ooo`D000000P3oool3000000P0oooo00<000000?ooo`3oool0>`3oool5000006<0oooo1@00
000K0?ooo`800000103oool4000005X0oooo0P00002N0?ooo`00603oool2000000/0oooo0`000008
0?ooo`D0000000@0oooo0000000000000000203oool00`000000oooo0?ooo`0f0?ooo`P000006`3o
ool3000004H0oooo1@00000J0?ooo`8000001@3oool4000005T0oooo0P00002P0?ooo`00603oool2
000000/0oooo0`00000:0?ooo`<0000000@0oooo00000000000000000`3oool00`000000oooo0?oo
o`030?ooo`030000003oool0oooo03<0oooo2000000L0?ooo`@00000A03oool5000001X0oooo0P00
00050?ooo`@00000F@3oool200000:80oooo000H0?ooo`8000002`3oool3000000X0oooo0`000000
0`3oool0000000000002000000040?ooo`0000000000000000<0oooo0P00000e0?ooo`8000008@3o
ool5000004<0oooo1@00000I0?ooo`8000001P3oool4000005P0oooo0P00002T0?ooo`00603oool2
000000/0oooo0`00000:0?ooo`<000000`3oool200000080oooo2P00000=0?ooo`030000003oool0
oooo01@0oooo1P00000Y0?ooo`D00000A03oool500000240oooo0`00001H0?ooo`800000YP3oool0
01P0oooo0P00000;0?ooo`<000002`3oool300000080oooo0P0000020?ooo`/00000203oool60000
00h0oooo3@00000X0?ooo`D00000A03oool400000240oooo1000001G0?ooo`800000Z03oool001P0
oooo0P00000;0?ooo`<000002`3oool300000080oooo0`0000080?ooo`040000003oool0oooo0000
00P0oooo300000080?ooo`P00000;03oool5000004@0oooo1000000Q0?ooo`@00000EP3oool20000
0:X0oooo000H0?ooo`8000002`3oool3000000/0oooo0`0000030?ooo`800000203oool00`000000
oooo0?ooo`0=0?ooo`P00000>P3oool5000004D0oooo1000000Q0?ooo`<00000EP3oool200000:`0
oooo000H0?ooo`800000303oool3000000X0oooo0`0000030?ooo`8000002@3oool00`000000oooo
0?ooo`1>0?ooo`@00000A03oool5000001H0oooo00<000000?ooo`3oool01`3oool4000005D0oooo
0P00002^0?ooo`00603oool2000000`0oooo0`00000:0?ooo`<000000`3oool2000000T0oooo00<0
00000?ooo`3oool0CP3oool3000004@0oooo1@00000E0?ooo`8000002@3oool4000005@0oooo0P00
002`0?ooo`00603oool3000000/0oooo0`00000;0?ooo`<000000P3oool3000000P0oooo00<00000
0?ooo`3oool0U03oool4000001D0oooo0P00000:0?ooo`<00000E03oool200000;80oooo000H0?oo
o`800000303oool3000000/0oooo0`0000030?ooo`8000002@3oool00`000000oooo0?ooo`2B0?oo
o`@00000503oool2000000X0oooo1000001C0?ooo`800000]03oool001P0oooo0P00000<0?ooo`<0
00002`3oool3000000<0oooo0P0000090?ooo`030000003oool0oooo0940oooo1000000C0?ooo`80
00002`3oool400000580oooo0P00002f0?ooo`00603oool2000000`0oooo0`00000;0?ooo`@00000
0P3oool2000000T0oooo00<000000?ooo`3oool0T03oool4000001<0oooo00<000000?ooo`3oool0
2P3oool3000005<0oooo00<000000?ooo`3oool0]P3oool001P0oooo0P00000K0?ooo`<000000P3o
ool3000000T0oooo00<000000?ooo`3oool0A03oool3000004H0oooo1@00000O0?ooo`@00000DP3o
ool200000;T0oooo000H0?ooo`8000006`3oool3000000<0oooo0P0000090?ooo`030000003oool0
oooo04<0oooo1@0000140?ooo`D000007`3oool400000540oooo0P00002k0?ooo`00603oool20000
01/0oooo0`0000030?ooo`8000002@3oool00`000000oooo0?ooo`120?ooo`@00000A@3oool40000
0200oooo0`00001A0?ooo`800000_@3oool001P0oooo0P00000K0?ooo`<000000`3oool3000000T0
oooo00<000000?ooo`3oool0@03oool4000004D0oooo1000000P0?ooo`<00000D03oool200000;l0
oooo000H0?ooo`8000006`3oool3000000@0oooo0P0000090?ooo`030000003oool0oooo03l0oooo
100000150?ooo`@00000403oool00`000000oooo0?ooo`0<0?ooo`@00000C`3oool200000<40oooo
000H0?ooo`800000703oool3000000<0oooo0P00000:0?ooo`030000003oool0oooo03d0oooo1000
00150?ooo`@000003`3oool2000000h0oooo1000001?0?ooo`030000003oool0oooo0<40oooo000H
0?ooo`800000703oool3000000<0oooo0P00000:0?ooo`030000003oool0oooo03`0oooo10000014
0?ooo`D000003P3oool2000000l0oooo0`00001?0?ooo`800000a03oool001P0oooo0P00000>0?oo
o`<000002`3oool3000000<0oooo0`0000090?ooo`030000003oool0oooo03/0oooo100000150?oo
o`@000003@3oool200000100oooo0`00001>0?ooo`800000aP3oool001P0oooo0P00000>0?ooo`<0
00002`3oool3000000@0oooo0P00000:0?ooo`030000003oool0oooo03P0oooo1@0000150?ooo`<0
00003@3oool200000140oooo0`00001>0?ooo`030000003oool0oooo0<H0oooo000H0?ooo`800000
3P3oool3000000/0oooo0`0000040?ooo`8000002P3oool00`000000oooo0?ooo`0i0?ooo`<00000
A@3oool4000000`0oooo00<000000?ooo`3oool0403oool3000004d0oooo0P0000390?ooo`00603o
ool3000000d0oooo0`00000<0?ooo`<000000`3oool2000000X0oooo00<000000?ooo`3oool0P03o
ool4000001h0oooo1000001=0?ooo`030000003oool0oooo0<T0oooo000H0?ooo`8000003P3oool3
000000`0oooo0`0000030?ooo`<000002P3oool00`000000oooo0?ooo`1n0?ooo`@000007P3oool4
000004`0oooo0P00003<0?ooo`00603oool2000000h0oooo0`00000<0?ooo`<00000103oool20000
00X0oooo00<000000?ooo`3oool0O@3oool4000001h0oooo0`00001<0?ooo`800000cP3oool001P0
oooo0P00000>0?ooo`<00000303oool3000000@0oooo0P00000:0?ooo`030000003oool0oooo0380
oooo00<000000?ooo`3oool0A`3oool4000001h0oooo0`00001<0?ooo`030000003oool0oooo0<h0
oooo000H0?ooo`8000003`3oool3000000`0oooo0`0000030?ooo`<000002P3oool00`000000oooo
0?ooo`0_0?ooo`@00000A`3oool4000001h0oooo0`00001;0?ooo`800000d@3oool001P0oooo0P00
000?0?ooo`<00000303oool3000000@0oooo0P00000:0?ooo`030000003oool0oooo02l0oooo1000
00160?ooo`@000002P3oool00`000000oooo0?ooo`0A0?ooo`<00000B`3oool00`000000oooo0?oo
o`3A0?ooo`00603oool2000000l0oooo0`00000<0?ooo`<00000103oool2000000X0oooo00<00000
0?ooo`3oool0;P3oool5000004D0oooo100000090?ooo`8000004P3oool4000004X0oooo0P00003D
0?ooo`00603oool2000000l0oooo0`00000<0?ooo`<00000103oool2000000/0oooo00<000000?oo
o`3oool0;03oool4000004H0oooo100000090?ooo`030000003oool0oooo0140oooo100000190?oo
o`800000eP3oool001P0oooo0P00000?0?ooo`<00000303oool3000000@0oooo0`00000:0?ooo`03
0000003oool0oooo02/0oooo100000170?ooo`<00000203oool2000001<0oooo0`00001:0?ooo`03
0000003oool0oooo0=H0oooo000H0?ooo`8000003`3oool3000000d0oooo0`0000040?ooo`800000
2P3oool00`000000oooo0?ooo`0Z0?ooo`@00000A`3oool3000000P0oooo00<000000?ooo`3oool0
4P3oool3000004X0oooo00<000000?ooo`3oool0e`3oool001P0oooo0P00000O0?ooo`<00000103o
ool2000000/0oooo00<000000?ooo`3oool0:03oool4000004L0oooo100000060?ooo`800000503o
ool3000004T0oooo0P00003J0?ooo`00603oool2000001l0oooo0`0000040?ooo`<000002P3oool0
0`000000oooo0?ooo`0W0?ooo`@00000A`3oool4000000H0oooo00<000000?ooo`3oool04`3oool3
000004T0oooo00<000000?ooo`3oool0fP3oool001P0oooo0P00000O0?ooo`<000001@3oool20000
00X0oooo00<000000?ooo`3oool09P3oool4000004L0oooo1000000L0?ooo`<00000B@3oool00`00
0000oooo0?ooo`3K0?ooo`00603oool2000001l0oooo100000040?ooo`8000002`3oool00`000000
oooo0?ooo`0V0?ooo`800000A`3oool4000001`0oooo0`0000180?ooo`800000gP3oool001P0oooo
0`00000N0?ooo`@00000103oool2000000/0oooo00<000000?ooo`3oool0KP3oool4000001`0oooo
0`0000180?ooo`030000003oool0oooo0=h0oooo000H0?ooo`8000007`3oool4000000@0oooo0`00
000:0?ooo`030000003oool0oooo06d0oooo1000000L0?ooo`<00000B03oool00`000000oooo0?oo
o`3O0?ooo`00603oool200000200oooo0`0000050?ooo`8000002`3oool00`000000oooo0?ooo`1[
0?ooo`@00000703oool3000004L0oooo0P00003R0?ooo`00603oool200000100oooo0`00000=0?oo
o`<000001@3oool2000000/0oooo00<000000?ooo`3oool0JP3oool4000000D0oooo00<000000?oo
o`3oool0503oool3000004L0oooo00<000000?ooo`3oool0hP3oool001P0oooo0P00000@0?ooo`<0
00003@3oool4000000@0oooo0P00000;0?ooo`030000003oool0oooo01l0oooo00<000000?ooo`3o
ool0A`3oool4000000D0oooo00<000000?ooo`3oool0503oool3000004L0oooo00<000000?ooo`3o
ool0h`3oool001P0oooo0P00000@0?ooo`<000003@3oool4000000@0oooo0`00000;0?ooo`030000
003oool0oooo01d0oooo0`0000170?ooo`@000001@3oool00`000000oooo0?ooo`0E0?ooo`800000
AP3oool200000>H0oooo000H0?ooo`800000403oool4000000`0oooo100000050?ooo`8000002`3o
ool00`000000oooo0?ooo`0L0?ooo`@00000A`3oool3000000D0oooo00<000000?ooo`3oool05@3o
ool2000004H0oooo00<000000?ooo`3oool0iP3oool001P0oooo0P00000A0?ooo`<000003@3oool3
000000D0oooo0P00000;0?ooo`030000003oool0oooo01/0oooo100000170?ooo`<00000103oool2
000001L0oooo0`0000150?ooo`030000003oool0oooo0>L0oooo000H0?ooo`8000004@3oool30000
00h0oooo0`0000040?ooo`800000303oool00`000000oooo0?ooo`0I0?ooo`@00000A`3oool40000
00<0oooo00<000000?ooo`3oool05P3oool3000004@0oooo0P00003Z0?ooo`00603oool200000140
oooo0`00000>0?ooo`<00000103oool3000000/0oooo00<000000?ooo`3oool0603oool4000004L0
oooo100000030?ooo`030000003oool0oooo01H0oooo0`0000140?ooo`030000003oool0oooo0>X0
oooo000H0?ooo`8000004@3oool4000000d0oooo0`0000050?ooo`800000303oool00`000000oooo
0?ooo`0F0?ooo`@00000B03oool3000000<0oooo00<000000?ooo`3oool05P3oool3000004@0oooo
00<000000?ooo`3oool0j`3oool001P0oooo0P00000B0?ooo`<000003@3oool3000000D0oooo0P00
000<0?ooo`030000003oool0oooo01D0oooo100000180?ooo`<00000703oool3000004<0oooo0P00
003^0?ooo`000P3oool2000000@0oooo0P0000030?ooo`@000001`3oool200000180oooo0`00000=
0?ooo`<000001@3oool2000000`0oooo00<000000?ooo`3oool0503oool4000004P0oooo1000000K
0?ooo`<00000@`3oool00`000000oooo0?ooo`3^0?ooo`0000D0oooo0000003oool0oooo00000008
0?ooo`030000003oool0oooo00P0oooo0P00000B0?ooo`<000003P3oool3000000@0oooo0`00000<
0?ooo`030000003oool0oooo0180oooo100000180?ooo`@000006`3oool3000004<0oooo00<00000
0?ooo`3oool0k`3oool000050?ooo`000000oooo0?ooo`0000002@3oool00`000000oooo0?ooo`07
0?ooo`@00000403oool3000000h0oooo0`0000050?ooo`800000303oool00`000000oooo0?ooo`0C
0?ooo`800000B@3oool3000001/0oooo0`0000130?ooo`030000003oool0oooo0?00oooo00001@3o
ool000000?ooo`3oool0000000X0oooo00<000000?ooo`3oool01P3oool200000180oooo0`00000>
0?ooo`<000001@3oool2000000`0oooo00<000000?ooo`3oool0G@3oool3000001/0oooo0`000012
0?ooo`800000l`3oool000050?ooo`000000oooo0?ooo`000000203oool010000000oooo0?ooo`00
00070?ooo`8000008@3oool00`000000oooo00000002000000D0oooo0P00000=0?ooo`030000003o
ool0oooo05/0oooo1000000J0?ooo`<00000@P3oool00`000000oooo0?ooo`3c0?ooo`000P3oool2
000000X0oooo0P0000080?ooo`8000008@3oool00`000000oooo00000002000000D0oooo0`00000<
0?ooo`030000003oool0oooo05X0oooo1@00000I0?ooo`<00000@P3oool00`000000oooo0?ooo`3d
0?ooo`00603oool200000240oooo00<000000?ooo`3oool00`0000050?ooo`800000303oool00`00
0000oooo0?ooo`1I0?ooo`D000006@3oool300000480oooo00<000000?ooo`3oool0m@3oool001P0
oooo0P00000Q0?ooo`030000003oool0oooo00<000001@3oool2000000d0oooo00<000000?ooo`3o
ool0F03oool4000001X0oooo0P0000120?ooo`030000003oool0oooo0?H0oooo000H0?ooo`800000
8@3oool00`000000oooo0?ooo`03000000D0oooo0P00000=0?ooo`030000003oool0oooo00/0oooo
0`0000190?ooo`@000006P3oool200000440oooo0P00003i0?ooo`00603oool200000240oooo00<0
00000?ooo`3oool00`0000050?ooo`<00000303oool00`000000oooo0?ooo`0;0?ooo`<00000B03o
ool4000001X0oooo0`0000100?ooo`030000003oool0oooo0?T0oooo000H0?ooo`8000008P3oool0
0`000000oooo0?ooo`03000000D0oooo0P00000=0?ooo`030000003oool0oooo00T0oooo10000017
0?ooo`@000006P3oool300000400oooo00<000000?ooo`3oool0nP3oool001P0oooo0P00000C0?oo
o`<00000303oool00`000000oooo0?ooo`03000000D0oooo0P00000=0?ooo`030000003oool0oooo
00P0oooo100000180?ooo`<000006P3oool300000400oooo00<000000?ooo`3oool0n`3oool001P0
oooo0P00000C0?ooo`<00000303oool00`000000oooo0?ooo`03000000D0oooo0P00000=0?ooo`03
0000003oool0oooo00P0oooo0`0000180?ooo`<000006P3oool3000003l0oooo0P00003n0?ooo`00
603oool2000001<0oooo0`00000<0?ooo`030000003oool0oooo00<000001@3oool3000000d0oooo
00<000000?ooo`3oool01P3oool4000004L0oooo1000000J0?ooo`800000?`3oool00`000000oooo
0?ooo`3n0?ooo`00603oool2000001<0oooo0`00000<0?ooo`030000003oool0oooo00<000001P3o
ool2000000d0oooo00<000000?ooo`3oool01@3oool4000004L0oooo1000000J0?ooo`800000?`3o
ool00`000000oooo0?ooo`3o0?ooo`00603oool2000001@0oooo0`00000?0?ooo`<000001@3oool2
000000d0oooo00<000000?ooo`3oool01@3oool3000004P0oooo0`00000J0?ooo`<00000?P3oool0
0`000000oooo0?ooo`3o0?ooo`40oooo000H0?ooo`800000503oool3000000l0oooo0`0000050?oo
o`8000003P3oool00`000000oooo0?ooo`030?ooo`@00000A`3oool3000001X0oooo0`00000n0?oo
o`030000003oool0oooo0?l0oooo0P3oool001P0oooo0`00000C0?ooo`<000003`3oool3000000D0
oooo0`00000=0?ooo`030000003oool0oooo0080oooo100000170?ooo`@000006@3oool3000003h0
oooo00<000000?ooo`3oool0o`3oool30?ooo`00603oool2000001@0oooo0`00000?0?ooo`<00000
1P3oool2000000h0oooo00@000000?ooo`3oool0oooo0`0000170?ooo`@000006@3oool3000003h0
oooo00<000000?ooo`3oool0o`3oool40?ooo`00603oool2000001@0oooo0`00000@0?ooo`<00000
1@3oool2000000h0oooo00@000000?ooo`3oool0oooo0`0000160?ooo`@000006P3oool2000003h0
oooo00<000000?ooo`3oool0o`3oool50?ooo`00603oool2000001D0oooo0`00000?0?ooo`<00000
1@3oool2000000h0oooo00<000000?ooo`3oool0BP3oool3000001X0oooo0P00000n0?ooo`030000
003oool0oooo0?l0oooo1P3oool001P0oooo0P00000E0?ooo`<000003`3oool3000000D0oooo0`00
000>0?ooo`030000003oool0oooo04P0oooo1000000I0?ooo`<00000?@3oool00`000000oooo0?oo
o`3o0?ooo`L0oooo000H0?ooo`8000005@3oool3000000l0oooo0`0000060?ooo`8000003P3oool0
0`000000oooo0?ooo`170?ooo`@000006@3oool3000003d0oooo00<000000?ooo`3oool0o`3oool8
0?ooo`00603oool2000001D0oooo0`00000?0?ooo`@000001@3oool2000000h0oooo00<000000?oo
o`3oool0A`3oool3000001T0oooo0`00000l0?ooo`800000o`3oool;0?ooo`00603oool2000002<0
oooo00<000000?ooo`3oool00P3oool3000000D0oooo0P00000?0?ooo`030000003oool0oooo04D0
oooo1000000H0?ooo`<00000?03oool00`000000oooo0?ooo`3o0?ooo`/0oooo000H0?ooo`800000
8`3oool00`000000oooo0?ooo`020?ooo`<000001@3oool3000000X0oooo0`0000000`3oool00000
0?ooo`150?ooo`@000006@3oool2000003`0oooo00<000000?ooo`3oool0o`3oool<0?ooo`00603o
ool2000002<0oooo00<000000?ooo`3oool00P3oool3000000H0oooo0P00000:0?ooo`<0000000<0
oooo0000003oool0A@3oool4000001P0oooo0P00000l0?ooo`030000003oool0oooo0?l0oooo3@3o
ool001P0oooo0P00000S0?ooo`030000003oool0oooo0080oooo100000050?ooo`8000002@3oool4
00000080oooo00<000000?ooo`3oool0@P3oool4000001P0oooo0`00000k0?ooo`030000003oool0
oooo0?l0oooo3P3oool001P0oooo0P00000S0?ooo`030000003oool0oooo00<0oooo0`0000050?oo
o`8000002@3oool3000000<0oooo00<000000?ooo`3oool0@P3oool3000001P0oooo0`00000k0?oo
o`030000003oool0oooo0?l0oooo3`3oool001P0oooo0P00000S0?ooo`030000003oool0oooo00<0
oooo0`0000050?ooo`<000001`3oool4000000<0oooo00<000000?ooo`3oool0@@3oool4000001P0
oooo0P00000k0?ooo`030000003oool0oooo0?l0oooo403oool001P0oooo0P00000T0?ooo`030000
003oool0oooo0080oooo0`0000060?ooo`8000001P3oool4000000D0oooo00<000000?ooo`3oool0
@03oool3000001P0oooo0P00000k0?ooo`030000003oool0oooo0?l0oooo4@3oool001P0oooo0`00
000F0?ooo`<000002P3oool00`000000oooo0?ooo`020?ooo`<000001P3oool2000000H0oooo0`00
00060?ooo`030000003oool0oooo03l0oooo1000000G0?ooo`800000>`3oool00`000000oooo0?oo
o`3o0?oooa80oooo000H0?ooo`8000005`3oool3000000X0oooo00<000000?ooo`3oool00P3oool4
000000D0oooo0P0000050?ooo`@000001`3oool00`000000oooo0?ooo`0m0?ooo`@00000603oool0
0`000000oooo0?ooo`0i0?ooo`030000003oool0oooo0?l0oooo4`3oool001P0oooo0P00000G0?oo
o`<000002P3oool00`000000oooo0?ooo`030?ooo`<000001@3oool3000000<0oooo100000080?oo
o`030000003oool0oooo03d0oooo0`00000H0?ooo`800000>P3oool00`000000oooo0?ooo`3o0?oo
oa@0oooo000H0?ooo`8000005`3oool3000000X0oooo00<000000?ooo`3oool00`3oool3000000H0
oooo0P0000030?ooo`<000002@3oool00`000000oooo0?ooo`0l0?ooo`@000005`3oool2000003X0
oooo00<000000?ooo`3oool0o`3ooolE0?ooo`00603oool2000001L0oooo0`00000@0?ooo`<00000
1P3oool2000000<0oooo0`00000:0?ooo`030000003oool0oooo03/0oooo0`00000G0?ooo`800000
>P3oool00`000000oooo0?ooo`3o0?oooaH0oooo000H0?ooo`800000603oool3000000l0oooo1000
00050?ooo`800000403oool00`000000oooo0?ooo`0i0?ooo`D000005`3oool00`000000oooo0?oo
o`0h0?ooo`030000003oool0oooo0?l0oooo5`3oool001P0oooo0P00000H0?ooo`<00000403oool3
000000D0oooo0`00000?0?ooo`030000003oool0oooo03P0oooo1@00000G0?ooo`800000>@3oool0
0`000000oooo0?ooo`3o0?oooaP0oooo000H0?ooo`800000603oool300000100oooo0`0000060?oo
o`800000403oool00`000000oooo0?ooo`0f0?ooo`030000003oool00000008000005`3oool20000
03T0oooo00<000000?ooo`3oool0o`3ooolI0?ooo`00603oool2000001P0oooo0`00000@0?ooo`<0
00001P3oool200000100oooo00<000000?ooo`3oool0=@3oool00`000000oooo00000003000001L0
oooo00<000000?ooo`3oool0=`3oool00`000000oooo0?ooo`3o0?oooaX0oooo000H0?ooo`800000
603oool4000000l0oooo100000050?ooo`<000003`3oool00`000000oooo0?ooo`0d0?ooo`030000
003oool0oooo00<000005`3oool2000003P0oooo00<000000?ooo`3oool0o`3ooolK0?ooo`00603o
ool2000001T0oooo0`00000@0?ooo`<00000103oool010000000oooo00000000000@0?ooo`030000
003oool0oooo03<0oooo00<000000?ooo`0000000`00000F0?ooo`800000>03oool00`000000oooo
0?ooo`3o0?oooa`0oooo000H0?ooo`8000006@3oool300000100oooo0`0000020?ooo`H00000403o
ool00`000000oooo0?ooo`0b0?ooo`030000003oool0000000<000005P3oool2000003P0oooo00<0
00000?ooo`3oool0o`3ooolM0?ooo`00603oool2000001T0oooo0`00000@0?ooo`<000000P3oool6
00000100oooo00<000000?ooo`3oool0<@3oool00`000000oooo0?ooo`03000001L0oooo00<00000
0?ooo`3oool0=P3oool00`000000oooo0?ooo`3o0?oooah0oooo000H0?ooo`8000009@3oool00`00
0000oooo0?ooo`040?ooo`@0000000<0oooo0000000000001@00000@0?ooo`030000003oool0oooo
02l0oooo00<000000?ooo`3oool01000000F0?ooo`800000=`3oool00`000000oooo0?ooo`3o0?oo
oal0oooo000H0?ooo`<00000903oool00`000000oooo0?ooo`050?ooo`L000000P3oool200000100
oooo00<000000?ooo`3oool0<P3oool3000001H0oooo0P00000g0?ooo`030000003oool0oooo0?l0
oooo803oool001P0oooo0P00000U0?ooo`030000003oool0oooo00D0oooo1P0000030?ooo`800000
4@3oool00`000000oooo0?ooo`0`0?ooo`@000005P3oool00`000000oooo0?ooo`0e0?ooo`030000
003oool0oooo0?l0oooo8@3oool001P0oooo0P00000U0?ooo`030000003oool0oooo00D0oooo1@00
00040?ooo`8000004@3oool00`000000oooo0?ooo`0_0?ooo`@000005P3oool2000003H0oooo00<0
00000?ooo`3oool0o`3ooolR0?ooo`00603oool2000002D0oooo00<000000?ooo`3oool01@3oool4
000000D0oooo0`00000@0?ooo`030000003oool0oooo02l0oooo0`00000F0?ooo`800000=P3oool0
0`000000oooo0?ooo`3o0?ooob<0oooo000H0?ooo`8000009@3oool00`000000oooo0?ooo`050?oo
o`@000001P3oool200000140oooo00<000000?ooo`3oool0;@3oool4000001H0oooo00<000000?oo
o`3oool0=03oool00`000000oooo0?ooo`3o0?ooob@0oooo000H0?ooo`8000009P3oool00`000000
oooo0?ooo`020?ooo`H000001P3oool200000140oooo00<000000?ooo`3oool0;@3oool3000001H0
oooo0P00000e0?ooo`030000003oool0oooo0?l0oooo9@3oool001P0oooo0P00000M0?ooo`<00000
1P3oool00`000000oooo0?ooo`020?ooo`H000001P3oool300000100oooo00<000000?ooo`3oool0
;03oool4000001D0oooo0P00000e0?ooo`030000003oool0oooo0?l0oooo9P3oool001P0oooo0P00
000M0?ooo`<000001P3oool00`000000oooo0?ooo`020?ooo`H000001`3oool200000140oooo00<0
00000?ooo`3oool09`3oool00`000000oooo0?ooo`04000001D0oooo0P00000e0?ooo`030000003o
ool0oooo0?l0oooo9`3oool001P0oooo0P00000M0?ooo`@000001@3oool00`000000oooo0?ooo`04
0?ooo`D000001P3oool200000140oooo00<000000?ooo`3oool09P3oool010000000oooo0?ooo`3o
ool3000001H0oooo00<000000?ooo`3oool0<`3oool00`000000oooo0?ooo`3o0?ooobP0oooo000H
0?ooo`8000007@3oool4000000D0oooo00<000000?ooo`3oool01P3oool3000000H0oooo0`00000@
0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool01000000E0?ooo`800000=03oool0
0`000000oooo0?ooo`3o0?ooobT0oooo000H0?ooo`8000007P3oool5000000<0oooo00<000000?oo
o`3oool01P3oool3000000L0oooo0P00000A0?ooo`030000003oool0oooo02@0oooo00<000000?oo
o`3oool01000000E0?ooo`800000=03oool00`000000oooo0?ooo`3o0?ooobX0oooo000H0?ooo`80
00007`3oool6000000X0oooo0`0000070?ooo`8000004@3oool00`000000oooo0?ooo`0T0?ooo`03
0000003oool0oooo00<000005P3oool00`000000oooo0?ooo`0b0?ooo`030000003oool0oooo0?l0
oooo:`3oool001P0oooo0P00000P0?ooo`L00000203oool4000000H0oooo0`00000@0?ooo`030000
003oool0oooo02<0oooo00<000000?ooo`3oool01000000E0?ooo`800000<`3oool00`000000oooo
0?ooo`3o0?ooob`0oooo000H0?ooo`800000803oool7000000T0oooo0`0000070?ooo`8000004@3o
ool00`000000oooo0?ooo`0R0?ooo`030000003oool0000000<000005@3oool2000003<0oooo00<0
00000?ooo`3oool0o`3oool]0?ooo`00603oool300000240oooo1@0000090?ooo`<000001`3oool2
00000140oooo00<000000?ooo`3oool08@3oool00`000000oooo0?ooo`03000001D0oooo0P00000c
0?ooo`030000003oool0oooo0?l0oooo;P3oool001P0oooo0P00000T0?ooo`030000003oool0oooo
00T0oooo0`0000070?ooo`<000004@3oool00`000000oooo0?ooo`0P0?ooo`030000003oool00000
00<000005@3oool00`000000oooo0?ooo`0a0?ooo`030000003oool0oooo0?l0oooo;`3oool001P0
oooo0P00000`0?ooo`@000001`3oool200000140oooo00<000000?ooo`3oool07`3oool00`000000
oooo0?ooo`03000001D0oooo0P00000b0?ooo`030000003oool0oooo0?l0oooo<03oool001P0oooo
0P00000a0?ooo`<000001`3oool200000140oooo00<000000?ooo`3oool08@3oool4000001@0oooo
0P00000b0?ooo`030000003oool0oooo0?l0oooo<@3oool001P0oooo0P00000a0?ooo`<000001`3o
ool300000140oooo00<000000?ooo`3oool07`3oool4000001@0oooo0P00000b0?ooo`030000003o
ool0oooo0?l0oooo<P3oool001P0oooo0P00000a0?ooo`<00000203oool200000140oooo00<00000
0?ooo`3oool07`3oool3000001D0oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`3o
0?oooc<0oooo000H0?ooo`8000009`3oool00`000000oooo0?ooo`070?ooo`@000001`3oool20000
0140oooo00<000000?ooo`3oool07P3oool4000001@0oooo0P00000a0?ooo`030000003oool0oooo
0?l0oooo=03oool001P0oooo0P00000W0?ooo`030000003oool0oooo00P0oooo0`0000070?ooo`<0
00004@3oool00`000000oooo0?ooo`0L0?ooo`@00000503oool200000340oooo00<000000?ooo`3o
ool0o`3ooole0?ooo`00603oool2000002L0oooo00<000000?ooo`3oool0203oool3000000P0oooo
0P00000A0?ooo`030000003oool0oooo01`0oooo0`00000D0?ooo`800000<@3oool00`000000oooo
0?ooo`3o0?ooocH0oooo000H0?ooo`8000009`3oool00`000000oooo0?ooo`080?ooo`@000001`3o
ool200000180oooo00<000000?ooo`3oool06P3oool4000001@0oooo00<000000?ooo`3oool0;`3o
ool00`000000oooo0?ooo`3o0?ooocL0oooo000H0?ooo`8000009`3oool00`000000oooo0?ooo`09
0?ooo`<000001`3oool300000140oooo00<000000?ooo`3oool06@3oool4000001@0oooo0P00000`
0?ooo`030000003oool0oooo0?l0oooo>03oool001P0oooo0P00000W0?ooo`030000003oool0oooo
00T0oooo0`0000080?ooo`8000004P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool00000
00800000503oool200000300oooo00<000000?ooo`3oool0o`3oooli0?ooo`000P3oool2000000@0
oooo0P0000040?ooo`800000203oool2000002P0oooo00<000000?ooo`3oool0203oool3000000P0
oooo0P00000B0?ooo`030000003oool0oooo01D0oooo00<000000?ooo`0000000`00000C0?ooo`80
0000<03oool00`000000oooo0?ooo`3o0?ooocX0oooo00001@3oool000000?ooo`3oool0000000P0
oooo00@000000?ooo`3oool000001`3oool2000002P0oooo00<000000?ooo`3oool0203oool40000
00L0oooo0`00000B0?ooo`030000003oool0oooo01@0oooo1@00000D0?ooo`030000003oool0oooo
02h0oooo00<000000?ooo`3oool0o`3ooolk0?ooo`0000D0oooo0000003oool0oooo0000000:0?oo
o`030000003oool0oooo00H0oooo1000000V0?ooo`030000003oool0oooo00T0oooo0`0000080?oo
o`8000004P3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0000000800000503oool20000
02l0oooo00<000000?ooo`3oool0o`3oooll0?ooo`0000D0oooo0000003oool0oooo0000000;0?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`090?oo
o`<00000203oool2000001<0oooo00<000000?ooo`3oool04@3oool00`000000oooo000000030000
01<0oooo0P00000_0?ooo`030000003oool0oooo0?l0oooo?@3oool000050?ooo`000000oooo0?oo
o`000000203oool010000000oooo0?ooo`0000070?ooo`030000003oool0oooo02L0oooo00<00000
0?ooo`3oool02@3oool4000000L0oooo0`00000B0?ooo`030000003oool0oooo0140oooo1@00000C
0?ooo`800000;`3oool00`000000oooo0?ooo`3o0?oooch0oooo00020?ooo`8000002P3oool20000
00P0oooo00<000000?ooo`3oool0=03oool3000000P0oooo0P00000C0?ooo`030000003oool0oooo
00l0oooo00<000000?ooo`0000000P00000D0?ooo`030000003oool0oooo02d0oooo00<000000?oo
o`3oool0o`3ooolo0?ooo`00603oool00`000000oooo0?ooo`0d0?ooo`<00000203oool2000001<0
oooo00<000000?ooo`3oool03P3oool00`000000oooo00000003000001<0oooo0P00000^0?ooo`03
0000003oool0oooo0?l0oooo@03oool001P0oooo00<000000?ooo`3oool0=03oool4000000L0oooo
0`00000C0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`0000000P00000C0?ooo`800000
;P3oool00`000000oooo0?ooo`3o0?oood40oooo000H0?ooo`030000003oool0oooo03D0oooo0`00
00080?ooo`8000004`3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0000000<000004P3o
ool2000002h0oooo00<000000?ooo`3oool0o`3ooom20?ooo`00603oool00`000000oooo0?ooo`0e
0?ooo`<00000203oool2000001@0oooo00<000000?ooo`3oool0303oool4000001<0oooo00<00000
0?ooo`3oool0;03oool00`000000oooo0?ooo`3o0?oood<0oooo000H0?ooo`030000003oool0oooo
03D0oooo100000080?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool0303oool30000
01<0oooo0P00000]0?ooo`030000003oool0oooo0?l0ooooA03oool001P0oooo00<000000?ooo`3o
ool0=P3oool3000000P0oooo0P00000D0?ooo`030000003oool0oooo00X0oooo1000000B0?ooo`80
0000;@3oool00`000000oooo0?ooo`3o0?ooodD0oooo000H0?ooo`030000003oool0oooo03H0oooo
0`0000090?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool02@3oool400000180oooo
0P00000/0?ooo`800000o`3ooom80?ooo`00603oool00`000000oooo0?ooo`0f0?ooo`@00000203o
ool2000001@0oooo00<000000?ooo`3oool0203oool3000001<0oooo00<000000?ooo`3oool0:P3o
ool00`000000oooo0?ooo`3o0?ooodP0oooo000H0?ooo`030000003oool0oooo02P0oooo00<00000
0?ooo`3oool0303oool3000000T0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`07
0?ooo`<000004`3oool2000002/0oooo00<000000?ooo`3oool0o`3ooom90?ooo`00603oool00`00
0000oooo0?ooo`0X0?ooo`030000003oool0oooo00`0oooo100000080?ooo`800000503oool00`00
0000oooo0?ooo`050?ooo`@000004P3oool2000002/0oooo00<000000?ooo`3oool0o`3ooom:0?oo
o`00603oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo00d0oooo0`0000090?ooo`03
0000003oool0oooo0180oooo00<000000?ooo`3oool0103oool400000180oooo0P00000[0?ooo`03
0000003oool0oooo0?l0ooooB`3oool001P0oooo0`00000X0?ooo`030000003oool0oooo00d0oooo
100000080?ooo`800000503oool00`000000oooo0?ooo`030?ooo`<000004`3oool00`000000oooo
0?ooo`0Y0?ooo`030000003oool0oooo0?l0ooooC03oool001P0oooo00<000000?ooo`3oool0:03o
ool00`000000oooo0?ooo`0>0?ooo`<000002@3oool00`000000oooo0?ooo`0C0?ooo`040000003o
ool0oooo0?ooo`<000004`3oool2000002X0oooo00<000000?ooo`3oool0o`3ooom=0?ooo`00603o
ool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo00h0oooo100000080?ooo`8000005@3o
ool00`000000oooo0000000300000180oooo0P00000Z0?ooo`030000003oool0oooo0?l0ooooCP3o
ool001P0oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`0>0?ooo`<000002@3oool0
0`000000oooo0?ooo`0C0?ooo`D000004P3oool2000002X0oooo00<000000?ooo`3oool0o`3ooom?
0?ooo`00603oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo00h0oooo100000080?oo
o`8000005@3oool300000180oooo0P00000Z0?ooo`030000003oool0oooo0?l0ooooD03oool001P0
oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`0?0?ooo`<000002@3oool00`000000
oooo0?ooo`0B0?ooo`<000004`3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo0?l0
ooooD@3oool001P0oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`0?0?ooo`@00000
203oool200000180oooo1@00000A0?ooo`800000:@3oool00`000000oooo0?ooo`3o0?oooe80oooo
000H0?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool0403oool3000000T0oooo0P00
000@0?ooo`@0000000<0oooo0000003oool03`3oool2000002T0oooo00<000000?ooo`3oool0o`3o
oomC0?ooo`00603oool00`000000oooo0?ooo`0l0?ooo`@000002@3oool00`000000oooo0?ooo`0=
0?ooo`@000000`3oool00`000000oooo0?ooo`0<0?ooo`800000:03oool200000?l0ooooEP3oool0
01P0oooo00<000000?ooo`3oool0?@3oool3000000T0oooo0P00000=0?ooo`D00000103oool00`00
0000oooo0?ooo`0:0?ooo`800000:03oool00`000000oooo0?ooo`3o0?oooeH0oooo000H0?ooo`03
0000003oool0oooo03d0oooo100000090?ooo`8000002`3oool4000000L0oooo00<000000?ooo`3o
ool01`3oool4000002L0oooo00<000000?ooo`3oool0o`3ooomG0?ooo`00603oool00`000000oooo
0?ooo`0n0?ooo`@000002@3oool00`000000oooo0?ooo`080?ooo`@00000203oool00`000000oooo
0?ooo`060?ooo`@000009`3oool00`000000oooo0?ooo`3o0?oooeP0oooo000H0?ooo`030000003o
ool0oooo03l0oooo0`0000090?ooo`800000203oool4000000X0oooo00<000000?ooo`3oool0103o
ool3000002P0oooo00<000000?ooo`3oool0o`3ooomI0?ooo`00603oool00`000000oooo0?ooo`10
0?ooo`<000002@3oool2000000H0oooo1000000<0?ooo`030000003oool0oooo0080oooo0`00000W
0?ooo`800000o`3ooomL0?ooo`00603oool300000400oooo100000090?ooo`800000103oool40000
00h0oooo00<000000?ooo`0000000`00000W0?ooo`030000003oool0oooo0?l0ooooG03oool001P0
oooo00<000000?ooo`3oool0@@3oool4000000P0oooo2@00000@0?ooo`@000009`3oool00`000000
oooo0?ooo`3o0?oooed0oooo000H0?ooo`030000003oool0oooo0480oooo1`0000050?ooo`L00000
403oool3000002L0oooo0P00003o0?ooof00oooo000H0?ooo`030000003oool0oooo02/0oooo00<0
00000?ooo`3oool05@3ooolA000000l0oooo100000000`3oool000000?ooo`0T0?ooo`030000003o
ool0oooo0?l0ooooH03oool001P0oooo00<000000?ooo`3oool0:`3oool00`000000oooo0?ooo`0F
0?oooa0000000`3oool00`000000oooo0?ooo`080?ooo`@000000`3oool200000240oooo0P00003o
0?ooof<0oooo000H0?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool0603oool:0000
0080oooo100000000`3oool000000?ooo`060?ooo`D000001`3oool2000001d0oooo0P00003o0?oo
ofD0oooo000H0?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool09@3oool6000000<0
oooo1`00000:0?ooo`030000003oool0oooo01P0oooo0P00003o0?ooofL0oooo000H0?ooo`030000
003oool0oooo02/0oooo00<000000?ooo`3oool09`3oool;000000h0oooo0`00000E0?ooo`800000
o`3ooomY0?ooo`00603oool00`000000oooo0?ooo`0[0?ooo`030000003oool0oooo02L0oooo00<0
00000?ooo`3oool01@00000D0?ooo`800000403oool300000?l0ooooJ`3oool001P0oooo00<00000
0?ooo`3oool0;03oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo01/0oooo10000007
0?ooo`D00000o`3ooom^0?ooo`00603oool00`000000oooo0?ooo`0/0?ooo`030000003oool0oooo
02H0oooo00<000000?ooo`3oool07`3oool700000?l0ooooL`3oool001P0oooo00<000000?ooo`3o
ool0;03oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo0?l0ooooVP3oool001P0oooo
00<000000?ooo`3oool0;03oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo0?l0oooo
VP3oool001P0oooo00<000000?ooo`3oool0;03oool00`000000oooo0?ooo`0T0?ooo`030000003o
ool0oooo0?l0ooooV`3oool001P0oooo0`00001C0?ooo`030000003oool0oooo0?l0ooooV`3oool0
01P0oooo00<000000?ooo`3oool0o`3ooooa0?ooo`00603oool00`000000oooo0?ooo`3o0?oooo40
oooo000H0?ooo`030000003oool0oooo0?l0ooool@3oool001P0oooo00<000000?ooo`3oool0o`3o
oooa0?ooo`00603oool00`000000oooo0?ooo`3o0?oooo40oooo000H0?ooo`030000003oool0oooo
0?l0ooool@3oool001P0oooo00<000000?ooo`3oool0o`3ooooa0?ooo`00603oool00`000000oooo
0?ooo`3o0?oooo40oooo000H0?ooo`030000003oool0oooo02h0oooo00<000000?ooo`3oool07P3o
ool00`000000oooo0?ooo`3o0?oooil0oooo000H0?ooo`030000003oool0oooo02h0oooo00<00000
0?ooo`3oool07@3oool00`000000oooo0?ooo`3o0?oooj00oooo000H0?ooo`030000003oool0oooo
02h0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?ooo`3o0?oooj00oooo000H0?ooo`03
0000003oool0oooo02h0oooo00<000000?ooo`3oool0703oool00`000000oooo0?ooo`3o0?oooj40
oooo000H0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool06`3oool00`000000oooo
0?ooo`3o0?oooj40oooo000H0?ooo`<00000;`3oool00`000000oooo0?ooo`0J0?ooo`030000003o
ool0oooo0?l0ooooXP3oool001P0oooo00<000000?ooo`3oool0;`3oool00`000000oooo0?ooo`0J
0?ooo`030000003oool0oooo0?l0ooooXP3oool001P0oooo00<000000?ooo`3oool0;`3oool00`00
0000oooo0?ooo`0J0?ooo`030000003oool0oooo0?l0ooooXP3oool001P0oooo00<000000?ooo`3o
ool0;`3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo0?l0ooooX`3oool001P0oooo
00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo0?l0oooo
X`3oool001P0oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`3o0?oookh0oooo000H
0?ooo`030000003oool0oooo0?l0ooool@3oool001P0oooo00<000000?ooo`3oool0o`3ooooa0?oo
o`00603oool00`000000oooo0?ooo`3o0?oooo40oooo000H0?ooo`030000003oool0oooo0?l0oooo
l@3oool001P0oooo00<000000?ooo`3oool0o`3ooooa0?ooo`00603oool00`000000oooo0?ooo`3o
0?oooo40oooo00020?ooo`800000103oool2000000D0oooo0`0000060?ooo`030000003oool0oooo
0?l0ooool@3oool000050?ooo`000000oooo0?ooo`0000002`3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo04H0oooo00<000000?ooo`3oool0o`3ooonX0?ooo`0000D0oooo0000003o
ool0oooo000000080?ooo`D000001P3oool4000004D0oooo00<000000?ooo`3oool0o`3ooonX0?oo
o`0000D0oooo0000003oool0oooo000000080?ooo`040000003oool0oooo000000L0oooo00<00000
0?ooo`3oool0<P3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo0?l0ooooZ@3oool0
00050?ooo`000000oooo0?ooo`0000002@3oool00`000000oooo000000070?ooo`030000003oool0
oooo0380oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`3o0?ooojT0oooo00020?oo
o`8000002`3oool2000000L0oooo00<000000?ooo`3oool0<`3oool00`000000oooo0?ooo`0>0?oo
o`030000003oool0oooo0?l0ooooZP3oool001P0oooo00<000000?ooo`3oool0<`3oool00`000000
oooo0?ooo`0=0?ooo`030000003oool0oooo0?l0ooooZ`3oool001P0oooo00<000000?ooo`3oool0
=03oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo0?l0ooooZ`3oool001P0oooo00<0
00000?ooo`3oool0=03oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo0?l0oooo[03o
ool001P0oooo00<000000?ooo`3oool0=@3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo0?l0oooo[@3oool001P0oooo00<000000?ooo`3oool0=@3oool00`000000oooo0?ooo`090?oo
o`030000003oool0oooo0?l0oooo[@3oool001P0oooo00<000000?ooo`3oool0=P3oool00`000000
oooo0?ooo`070?ooo`030000003oool0oooo0?l0oooo[P3oool001P0oooo00<000000?ooo`3oool0
=P3oool2000000L0oooo00<000000?ooo`3oool0o`3ooon_0?ooo`00603oool00`000000oooo0?oo
o`3o0?oooo40oooo000H0?ooo`030000003oool0oooo0?l0ooool@3oool001P0oooo00<000000?oo
o`3oool0o`3ooooa0?ooo`00603oool00`000000oooo0?ooo`3o0?oooo40oooo000H0?ooo`<00000
o`3ooooa0?ooo`00603oool00`000000oooo0?ooo`3o0?oooo40oooo000H0?ooo`030000003oool0
oooo0?l0ooool@3oool001P0oooo00<000000?ooo`3oool0o`3ooooa0?ooo`00603oool00`000000
oooo0?ooo`3o0?oooo40oooo000H0?ooo`030000003oool0oooo0?l0ooool@3oool00?l0ooooo`3o
ool=0?ooo`00\
\>"],
  ImageRangeCache->{{{0, 522.125}, {322.313, 0}} -> {-0.250984, -0.0238675, \
0.0102964, 0.00140694}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SetDirectory["\<C:/temp\>"]\)], "Input"],

Cell[BoxData[
    \("C:\\temp"\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Directory[]\)], "Input"],

Cell[BoxData[
    \("C:\\temp"\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Export[\"sp2.eps\",pp,\"EPS\"]", "Input"],

Cell[BoxData[
    \("sp2.eps"\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.0 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 685}},
WindowSize->{774, 679},
WindowMargins->{{Automatic, 115}, {9, Automatic}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1754, 51, 5087, 94, 497, "Input"],
Cell[6844, 147, 1253, 21, 406, "Input"],

Cell[CellGroupData[{
Cell[8122, 172, 61, 1, 30, "Input"],
Cell[8186, 175, 227, 5, 25, "Print"],
Cell[8416, 182, 62, 1, 29, "Output"]
}, Open  ]],
Cell[8493, 186, 38, 0, 30, "Input"],
Cell[8534, 188, 2693, 49, 477, "Input"],
Cell[11230, 239, 34, 0, 30, "Input"],

Cell[CellGroupData[{
Cell[11289, 243, 202, 4, 48, "Input"],
Cell[11494, 249, 150, 3, 25, "Print"],
Cell[11647, 254, 237, 4, 25, "Print"],
Cell[11887, 260, 244, 5, 25, "Print"],
Cell[12134, 267, 150, 3, 25, "Print"],
Cell[12287, 272, 231, 4, 25, "Print"],
Cell[12521, 278, 244, 5, 25, "Print"],
Cell[12768, 285, 150, 3, 25, "Print"],
Cell[12921, 290, 239, 4, 25, "Print"],
Cell[13163, 296, 243, 5, 25, "Print"],
Cell[13409, 303, 150, 3, 25, "Print"],
Cell[13562, 308, 245, 4, 25, "Print"],
Cell[13810, 314, 242, 5, 25, "Print"],
Cell[14055, 321, 150, 3, 25, "Print"],
Cell[14208, 326, 243, 4, 25, "Print"],
Cell[14454, 332, 243, 5, 25, "Print"],
Cell[14700, 339, 150, 3, 25, "Print"],
Cell[14853, 344, 251, 4, 25, "Print"],
Cell[15107, 350, 214, 5, 25, "Print"],
Cell[15324, 357, 150, 3, 25, "Print"],
Cell[15477, 362, 265, 5, 25, "Print"],
Cell[15745, 369, 242, 5, 25, "Print"],
Cell[15990, 376, 150, 3, 25, "Print"],
Cell[16143, 381, 255, 4, 25, "Print"],
Cell[16401, 387, 242, 5, 25, "Print"],
Cell[16646, 394, 150, 3, 25, "Print"],
Cell[16799, 399, 261, 4, 25, "Print"],
Cell[17063, 405, 241, 5, 25, "Print"],
Cell[17307, 412, 152, 3, 25, "Print"],
Cell[17462, 417, 283, 5, 25, "Print"],
Cell[17748, 424, 240, 5, 25, "Print"],
Cell[17991, 431, 152, 3, 25, "Print"],
Cell[18146, 436, 281, 5, 25, "Print"],
Cell[18430, 443, 240, 5, 25, "Print"],
Cell[18673, 450, 152, 3, 25, "Print"],
Cell[18828, 455, 283, 5, 25, "Print"],
Cell[19114, 462, 241, 5, 25, "Print"],
Cell[19358, 469, 152, 3, 25, "Print"],
Cell[19513, 474, 302, 6, 25, "Print"],
Cell[19818, 482, 241, 5, 25, "Print"],
Cell[20062, 489, 152, 3, 25, "Print"],
Cell[20217, 494, 314, 6, 25, "Print"],
Cell[20534, 502, 241, 5, 25, "Print"],
Cell[20778, 509, 152, 3, 25, "Print"],
Cell[20933, 514, 308, 6, 25, "Print"],
Cell[21244, 522, 241, 5, 25, "Print"],
Cell[21488, 529, 152, 3, 25, "Print"],
Cell[21643, 534, 314, 6, 25, "Print"],
Cell[21960, 542, 241, 5, 25, "Print"],
Cell[22204, 549, 152, 3, 25, "Print"],
Cell[22359, 554, 343, 7, 25, "Print"],
Cell[22705, 563, 241, 5, 25, "Print"],
Cell[22949, 570, 152, 3, 25, "Print"],
Cell[23104, 575, 341, 7, 25, "Print"],
Cell[23448, 584, 241, 5, 25, "Print"],
Cell[23692, 591, 152, 3, 25, "Print"],
Cell[23847, 596, 345, 7, 25, "Print"],
Cell[24195, 605, 239, 5, 25, "Print"],
Cell[24437, 612, 152, 3, 25, "Print"],
Cell[24592, 617, 355, 7, 25, "Print"],
Cell[24950, 626, 241, 5, 25, "Print"],
Cell[25194, 633, 152, 3, 25, "Print"],
Cell[25349, 638, 371, 7, 25, "Print"],
Cell[25723, 647, 240, 5, 25, "Print"],
Cell[25966, 654, 152, 3, 25, "Print"],
Cell[26121, 659, 363, 7, 25, "Print"],
Cell[26487, 668, 240, 5, 25, "Print"],
Cell[26730, 675, 152, 3, 25, "Print"],
Cell[26885, 680, 371, 7, 25, "Print"],
Cell[27259, 689, 240, 5, 25, "Print"],
Cell[27502, 696, 152, 3, 25, "Print"],
Cell[27657, 701, 393, 7, 25, "Print"],
Cell[28053, 710, 240, 5, 25, "Print"],
Cell[28296, 717, 152, 3, 25, "Print"],
Cell[28451, 722, 393, 7, 25, "Print"],
Cell[28847, 731, 240, 5, 25, "Print"],
Cell[29090, 738, 152, 3, 25, "Print"],
Cell[29245, 743, 395, 7, 25, "Print"],
Cell[29643, 752, 241, 5, 25, "Print"],
Cell[29887, 759, 152, 3, 25, "Print"],
Cell[30042, 764, 407, 7, 25, "Print"],
Cell[30452, 773, 241, 5, 25, "Print"],
Cell[30696, 780, 152, 3, 25, "Print"],
Cell[30851, 785, 423, 8, 25, "Print"],
Cell[31277, 795, 241, 5, 25, "Print"],
Cell[31521, 802, 152, 3, 25, "Print"],
Cell[31676, 807, 413, 7, 25, "Print"],
Cell[32092, 816, 240, 5, 25, "Print"],
Cell[32335, 823, 152, 3, 25, "Print"],
Cell[32490, 828, 423, 7, 44, "Print"],
Cell[32916, 837, 241, 5, 25, "Print"],
Cell[33160, 844, 152, 3, 25, "Print"],
Cell[33315, 849, 447, 8, 44, "Print"],
Cell[33765, 859, 241, 5, 25, "Print"],
Cell[34009, 866, 152, 3, 25, "Print"],
Cell[34164, 871, 447, 8, 44, "Print"],
Cell[34614, 881, 241, 5, 25, "Print"],
Cell[34858, 888, 152, 3, 25, "Print"],
Cell[35013, 893, 451, 8, 44, "Print"],
Cell[35467, 903, 241, 5, 25, "Print"],
Cell[35711, 910, 152, 3, 25, "Print"],
Cell[35866, 915, 465, 9, 44, "Print"],
Cell[36334, 926, 240, 5, 25, "Print"],
Cell[36577, 933, 152, 3, 25, "Print"],
Cell[36732, 938, 490, 10, 44, "Print"],
Cell[37225, 950, 239, 5, 25, "Print"],
Cell[37467, 957, 152, 3, 25, "Print"],
Cell[37622, 962, 490, 10, 44, "Print"],
Cell[38115, 974, 240, 5, 25, "Print"],
Cell[38358, 981, 152, 3, 25, "Print"],
Cell[38513, 986, 492, 10, 44, "Print"],
Cell[39008, 998, 240, 5, 25, "Print"],
Cell[39251, 1005, 152, 3, 25, "Print"],
Cell[39406, 1010, 514, 11, 44, "Print"],
Cell[39923, 1023, 241, 5, 25, "Print"],
Cell[40167, 1030, 152, 3, 25, "Print"],
Cell[40322, 1035, 518, 12, 44, "Print"],
Cell[40843, 1049, 239, 5, 25, "Print"],
Cell[41085, 1056, 152, 3, 25, "Print"],
Cell[41240, 1061, 522, 12, 44, "Print"],
Cell[41765, 1075, 240, 5, 25, "Print"],
Cell[42008, 1082, 152, 3, 25, "Print"],
Cell[42163, 1087, 536, 12, 44, "Print"],
Cell[42702, 1101, 240, 5, 25, "Print"],
Cell[42945, 1108, 152, 3, 25, "Print"],
Cell[43100, 1113, 552, 13, 44, "Print"],
Cell[43655, 1128, 240, 5, 25, "Print"],
Cell[43898, 1135, 152, 3, 25, "Print"],
Cell[44053, 1140, 552, 13, 44, "Print"],
Cell[44608, 1155, 240, 5, 25, "Print"],
Cell[44851, 1162, 152, 3, 25, "Print"],
Cell[45006, 1167, 556, 13, 44, "Print"],
Cell[45565, 1182, 240, 5, 25, "Print"],
Cell[45808, 1189, 152, 3, 25, "Print"],
Cell[45963, 1194, 578, 14, 44, "Print"],
Cell[46544, 1210, 240, 5, 25, "Print"],
Cell[46787, 1217, 152, 3, 25, "Print"],
Cell[46942, 1222, 578, 14, 44, "Print"],
Cell[47523, 1238, 241, 5, 25, "Print"],
Cell[47767, 1245, 152, 3, 25, "Print"],
Cell[47922, 1250, 582, 14, 44, "Print"],
Cell[48507, 1266, 240, 5, 25, "Print"],
Cell[48750, 1273, 152, 3, 25, "Print"],
Cell[48905, 1278, 596, 14, 44, "Print"],
Cell[49504, 1294, 241, 5, 25, "Print"],
Cell[49748, 1301, 152, 3, 25, "Print"],
Cell[49903, 1306, 609, 15, 44, "Print"],
Cell[50515, 1323, 240, 5, 25, "Print"],
Cell[50758, 1330, 152, 3, 25, "Print"],
Cell[50913, 1335, 616, 15, 44, "Print"],
Cell[51532, 1352, 241, 5, 25, "Print"],
Cell[51776, 1359, 152, 3, 25, "Print"],
Cell[51931, 1364, 618, 14, 44, "Print"],
Cell[52552, 1380, 241, 5, 25, "Print"],
Cell[52796, 1387, 152, 3, 25, "Print"],
Cell[52951, 1392, 640, 15, 63, "Print"],
Cell[53594, 1409, 240, 5, 25, "Print"],
Cell[53837, 1416, 152, 3, 25, "Print"],
Cell[53992, 1421, 640, 15, 63, "Print"],
Cell[54635, 1438, 240, 5, 25, "Print"],
Cell[54878, 1445, 152, 3, 25, "Print"],
Cell[55033, 1450, 642, 14, 82, "Print"],
Cell[55678, 1466, 240, 5, 25, "Print"],
Cell[55921, 1473, 152, 3, 25, "Print"],
Cell[56076, 1478, 656, 14, 120, "Print"],
Cell[56735, 1494, 241, 5, 25, "Print"],
Cell[56979, 1501, 152, 3, 25, "Print"],
Cell[57134, 1506, 676, 15, 101, "Print"],
Cell[57813, 1523, 230, 5, 25, "Print"],
Cell[58046, 1530, 152, 3, 25, "Print"],
Cell[58201, 1535, 676, 15, 101, "Print"],
Cell[58880, 1552, 241, 5, 25, "Print"],
Cell[59124, 1559, 152, 3, 25, "Print"],
Cell[59279, 1564, 678, 14, 101, "Print"],
Cell[59960, 1580, 240, 5, 25, "Print"],
Cell[60203, 1587, 152, 3, 25, "Print"],
Cell[60358, 1592, 700, 15, 101, "Print"],
Cell[61061, 1609, 230, 5, 25, "Print"],
Cell[61294, 1616, 152, 3, 25, "Print"],
Cell[61449, 1621, 708, 15, 101, "Print"],
Cell[62160, 1638, 219, 5, 25, "Print"],
Cell[62382, 1645, 152, 3, 25, "Print"],
Cell[62537, 1650, 706, 14, 101, "Print"],
Cell[63246, 1666, 240, 5, 25, "Print"],
Cell[63489, 1673, 152, 3, 25, "Print"],
Cell[63644, 1678, 720, 14, 101, "Print"],
Cell[64367, 1694, 240, 5, 25, "Print"],
Cell[64610, 1701, 152, 3, 25, "Print"],
Cell[64765, 1706, 736, 15, 101, "Print"],
Cell[65504, 1723, 240, 5, 25, "Print"],
Cell[65747, 1730, 152, 3, 25, "Print"],
Cell[65902, 1735, 740, 15, 101, "Print"],
Cell[66645, 1752, 240, 5, 25, "Print"],
Cell[66888, 1759, 152, 3, 25, "Print"],
Cell[67043, 1764, 742, 14, 101, "Print"],
Cell[67788, 1780, 240, 5, 25, "Print"],
Cell[68031, 1787, 152, 3, 25, "Print"],
Cell[68186, 1792, 762, 15, 101, "Print"],
Cell[68951, 1809, 240, 5, 25, "Print"],
Cell[69194, 1816, 152, 3, 25, "Print"],
Cell[69349, 1821, 770, 15, 101, "Print"],
Cell[70122, 1838, 241, 5, 25, "Print"],
Cell[70366, 1845, 152, 3, 25, "Print"],
Cell[70521, 1850, 768, 14, 101, "Print"],
Cell[71292, 1866, 241, 5, 25, "Print"],
Cell[71536, 1873, 152, 3, 25, "Print"],
Cell[71691, 1878, 784, 14, 101, "Print"],
Cell[72478, 1894, 241, 5, 25, "Print"],
Cell[72722, 1901, 152, 3, 25, "Print"],
Cell[72877, 1906, 800, 15, 101, "Print"],
Cell[73680, 1923, 241, 5, 25, "Print"],
Cell[73924, 1930, 152, 3, 25, "Print"],
Cell[74079, 1935, 802, 15, 101, "Print"],
Cell[74884, 1952, 241, 5, 25, "Print"],
Cell[75128, 1959, 152, 3, 25, "Print"],
Cell[75283, 1964, 806, 14, 101, "Print"],
Cell[76092, 1980, 241, 5, 25, "Print"],
Cell[76336, 1987, 152, 3, 25, "Print"],
Cell[76491, 1992, 826, 15, 101, "Print"],
Cell[77320, 2009, 241, 5, 25, "Print"],
Cell[77564, 2016, 152, 3, 25, "Print"],
Cell[77719, 2021, 840, 17, 101, "Print"],
Cell[78562, 2040, 241, 5, 25, "Print"],
Cell[78806, 2047, 152, 3, 25, "Print"],
Cell[78961, 2052, 834, 15, 101, "Print"],
Cell[79798, 2069, 241, 5, 25, "Print"],
Cell[80042, 2076, 152, 3, 25, "Print"],
Cell[80197, 2081, 852, 16, 101, "Print"],
Cell[81052, 2099, 241, 5, 25, "Print"],
Cell[81296, 2106, 152, 3, 25, "Print"],
Cell[81451, 2111, 868, 17, 101, "Print"],
Cell[82322, 2130, 241, 5, 25, "Print"],
Cell[82566, 2137, 152, 3, 25, "Print"],
Cell[82721, 2142, 872, 17, 101, "Print"],
Cell[83596, 2161, 241, 5, 25, "Print"],
Cell[83840, 2168, 152, 3, 25, "Print"],
Cell[83995, 2173, 876, 17, 101, "Print"],
Cell[84874, 2192, 241, 5, 25, "Print"],
Cell[85118, 2199, 152, 3, 25, "Print"],
Cell[85273, 2204, 896, 18, 101, "Print"],
Cell[86172, 2224, 241, 5, 25, "Print"],
Cell[86416, 2231, 152, 3, 25, "Print"],
Cell[86571, 2236, 910, 19, 101, "Print"],
Cell[87484, 2257, 241, 5, 25, "Print"],
Cell[87728, 2264, 152, 3, 25, "Print"],
Cell[87883, 2269, 906, 18, 101, "Print"],
Cell[88792, 2289, 231, 5, 25, "Print"],
Cell[89026, 2296, 152, 3, 25, "Print"],
Cell[89181, 2301, 920, 18, 101, "Print"],
Cell[90104, 2321, 230, 5, 25, "Print"],
Cell[90337, 2328, 152, 3, 25, "Print"],
Cell[90492, 2333, 933, 19, 101, "Print"],
Cell[91428, 2354, 241, 5, 25, "Print"],
Cell[91672, 2361, 152, 3, 25, "Print"],
Cell[91827, 2366, 942, 19, 101, "Print"],
Cell[92772, 2387, 241, 5, 25, "Print"],
Cell[93016, 2394, 152, 3, 25, "Print"],
Cell[93171, 2399, 946, 18, 101, "Print"],
Cell[94120, 2419, 240, 5, 25, "Print"],
Cell[94363, 2426, 152, 3, 25, "Print"],
Cell[94518, 2431, 958, 18, 101, "Print"],
Cell[95479, 2451, 240, 5, 25, "Print"],
Cell[95722, 2458, 152, 3, 25, "Print"],
Cell[95877, 2463, 976, 19, 101, "Print"],
Cell[96856, 2484, 240, 5, 25, "Print"],
Cell[97099, 2491, 152, 3, 25, "Print"],
Cell[97254, 2496, 972, 18, 101, "Print"],
Cell[98229, 2516, 240, 5, 25, "Print"],
Cell[98472, 2523, 152, 3, 25, "Print"],
Cell[98627, 2528, 988, 18, 101, "Print"],
Cell[99618, 2548, 240, 5, 25, "Print"],
Cell[99861, 2555, 152, 3, 25, "Print"],
Cell[100016, 2560, 1006, 19, 101, "Print"],
Cell[101025, 2581, 240, 5, 25, "Print"],
Cell[101268, 2588, 152, 3, 25, "Print"],
Cell[101423, 2593, 1010, 19, 120, "Print"],
Cell[102436, 2614, 239, 5, 25, "Print"],
Cell[102678, 2621, 152, 3, 25, "Print"],
Cell[102833, 2626, 1010, 18, 101, "Print"],
Cell[103846, 2646, 240, 5, 25, "Print"],
Cell[104089, 2653, 152, 3, 25, "Print"],
Cell[104244, 2658, 1026, 18, 139, "Print"],
Cell[105273, 2678, 240, 5, 25, "Print"],
Cell[105516, 2685, 152, 3, 25, "Print"],
Cell[105671, 2690, 1044, 19, 139, "Print"],
Cell[106718, 2711, 240, 5, 25, "Print"],
Cell[106961, 2718, 152, 3, 25, "Print"],
Cell[107116, 2723, 1040, 18, 139, "Print"],
Cell[108159, 2743, 241, 5, 25, "Print"],
Cell[108403, 2750, 152, 3, 25, "Print"],
Cell[108558, 2755, 1054, 18, 139, "Print"],
Cell[109615, 2775, 240, 5, 25, "Print"],
Cell[109858, 2782, 152, 3, 25, "Print"],
Cell[110013, 2787, 1074, 19, 139, "Print"],
Cell[111090, 2808, 240, 5, 25, "Print"],
Cell[111333, 2815, 152, 3, 25, "Print"],
Cell[111488, 2820, 1078, 19, 139, "Print"],
Cell[112569, 2841, 240, 5, 25, "Print"],
Cell[112812, 2848, 218, 5, 25, "Print"],
Cell[113033, 2855, 9778, 155, 2419, "Print"],
Cell[122814, 3012, 9842, 155, 2457, "Print"],
Cell[132659, 3169, 25313, 604, 186, 4980, 348, "GraphicsData", "PostScript", \
"Graphics"],
Cell[157975, 3775, 19755, 310, 5026, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[177767, 4090, 465, 10, 138, "Input"],
Cell[178235, 4102, 226, 5, 25, "Print"],
Cell[178464, 4109, 150, 3, 25, "Print"],
Cell[178617, 4114, 293, 6, 38, "Print"],
Cell[178913, 4122, 214, 5, 25, "Print"],
Cell[179130, 4129, 150, 3, 25, "Print"],
Cell[179283, 4134, 293, 6, 38, "Print"],
Cell[179579, 4142, 214, 5, 25, "Print"],
Cell[179796, 4149, 150, 3, 25, "Print"],
Cell[179949, 4154, 277, 6, 38, "Print"],
Cell[180229, 4162, 242, 5, 25, "Print"],
Cell[180474, 4169, 150, 3, 25, "Print"],
Cell[180627, 4174, 301, 7, 38, "Print"],
Cell[180931, 4183, 241, 5, 25, "Print"],
Cell[181175, 4190, 150, 3, 25, "Print"],
Cell[181328, 4195, 265, 5, 38, "Print"],
Cell[181596, 4202, 242, 5, 25, "Print"],
Cell[181841, 4209, 150, 3, 25, "Print"],
Cell[181994, 4214, 307, 7, 38, "Print"],
Cell[182304, 4223, 242, 5, 25, "Print"],
Cell[182549, 4230, 150, 3, 25, "Print"],
Cell[182702, 4235, 277, 5, 38, "Print"],
Cell[182982, 4242, 242, 5, 25, "Print"],
Cell[183227, 4249, 150, 3, 25, "Print"],
Cell[183380, 4254, 309, 7, 38, "Print"],
Cell[183692, 4263, 241, 5, 25, "Print"],
Cell[183936, 4270, 150, 3, 25, "Print"],
Cell[184089, 4275, 293, 6, 38, "Print"],
Cell[184385, 4283, 242, 5, 25, "Print"],
Cell[184630, 4290, 152, 3, 25, "Print"],
Cell[184785, 4295, 337, 7, 38, "Print"],
Cell[185125, 4304, 241, 5, 25, "Print"],
Cell[185369, 4311, 152, 3, 25, "Print"],
Cell[185524, 4316, 301, 6, 38, "Print"],
Cell[185828, 4324, 241, 5, 25, "Print"],
Cell[186072, 4331, 152, 3, 25, "Print"],
Cell[186227, 4336, 327, 7, 38, "Print"],
Cell[186557, 4345, 241, 5, 25, "Print"],
Cell[186801, 4352, 152, 3, 25, "Print"],
Cell[186956, 4357, 315, 6, 38, "Print"],
Cell[187274, 4365, 241, 5, 25, "Print"],
Cell[187518, 4372, 152, 3, 25, "Print"],
Cell[187673, 4377, 347, 7, 38, "Print"],
Cell[188023, 4386, 241, 5, 25, "Print"],
Cell[188267, 4393, 152, 3, 25, "Print"],
Cell[188422, 4398, 317, 6, 38, "Print"],
Cell[188742, 4406, 241, 5, 25, "Print"],
Cell[188986, 4413, 152, 3, 25, "Print"],
Cell[189141, 4418, 363, 7, 38, "Print"],
Cell[189507, 4427, 241, 5, 25, "Print"],
Cell[189751, 4434, 152, 3, 25, "Print"],
Cell[189906, 4439, 343, 6, 38, "Print"],
Cell[190252, 4447, 241, 5, 25, "Print"],
Cell[190496, 4454, 152, 3, 25, "Print"],
Cell[190651, 4459, 371, 7, 38, "Print"],
Cell[191025, 4468, 241, 5, 25, "Print"],
Cell[191269, 4475, 152, 3, 25, "Print"],
Cell[191424, 4480, 339, 6, 38, "Print"],
Cell[191766, 4488, 240, 5, 25, "Print"],
Cell[192009, 4495, 152, 3, 25, "Print"],
Cell[192164, 4500, 383, 7, 38, "Print"],
Cell[192550, 4509, 239, 5, 25, "Print"],
Cell[192792, 4516, 152, 3, 25, "Print"],
Cell[192947, 4521, 365, 6, 38, "Print"],
Cell[193315, 4529, 239, 5, 25, "Print"],
Cell[193557, 4536, 152, 3, 25, "Print"],
Cell[193712, 4541, 383, 7, 38, "Print"],
Cell[194098, 4550, 240, 5, 25, "Print"],
Cell[194341, 4557, 152, 3, 25, "Print"],
Cell[194496, 4562, 373, 6, 38, "Print"],
Cell[194872, 4570, 240, 5, 25, "Print"],
Cell[195115, 4577, 152, 3, 25, "Print"],
Cell[195270, 4582, 421, 7, 38, "Print"],
Cell[195694, 4591, 240, 5, 25, "Print"],
Cell[195937, 4598, 152, 3, 25, "Print"],
Cell[196092, 4603, 392, 7, 38, "Print"],
Cell[196487, 4612, 241, 5, 25, "Print"],
Cell[196731, 4619, 152, 3, 25, "Print"],
Cell[196886, 4624, 411, 7, 38, "Print"],
Cell[197300, 4633, 241, 5, 25, "Print"],
Cell[197544, 4640, 152, 3, 25, "Print"],
Cell[197699, 4645, 408, 7, 38, "Print"],
Cell[198110, 4654, 241, 5, 25, "Print"],
Cell[198354, 4661, 152, 3, 25, "Print"],
Cell[198509, 4666, 445, 8, 38, "Print"],
Cell[198957, 4676, 241, 5, 25, "Print"],
Cell[199201, 4683, 152, 3, 25, "Print"],
Cell[199356, 4688, 410, 7, 38, "Print"],
Cell[199769, 4697, 241, 5, 25, "Print"],
Cell[200013, 4704, 152, 3, 25, "Print"],
Cell[200168, 4709, 449, 7, 38, "Print"],
Cell[200620, 4718, 239, 5, 25, "Print"],
Cell[200862, 4725, 152, 3, 25, "Print"],
Cell[201017, 4730, 447, 8, 38, "Print"],
Cell[201467, 4740, 240, 5, 25, "Print"],
Cell[201710, 4747, 152, 3, 25, "Print"],
Cell[201865, 4752, 469, 8, 72, "Print"],
Cell[202337, 4762, 241, 5, 25, "Print"],
Cell[202581, 4769, 152, 3, 25, "Print"],
Cell[202736, 4774, 438, 7, 58, "Print"],
Cell[203177, 4783, 240, 5, 25, "Print"],
Cell[203420, 4790, 152, 3, 25, "Print"],
Cell[203575, 4795, 479, 9, 72, "Print"],
Cell[204057, 4806, 240, 5, 25, "Print"],
Cell[204300, 4813, 152, 3, 25, "Print"],
Cell[204455, 4818, 481, 10, 58, "Print"],
Cell[204939, 4830, 241, 5, 25, "Print"],
Cell[205183, 4837, 152, 3, 25, "Print"],
Cell[205338, 4842, 500, 9, 72, "Print"],
Cell[205841, 4853, 240, 5, 25, "Print"],
Cell[206084, 4860, 152, 3, 25, "Print"],
Cell[206239, 4865, 489, 10, 58, "Print"],
Cell[206731, 4877, 239, 5, 25, "Print"],
Cell[206973, 4884, 152, 3, 25, "Print"],
Cell[207128, 4889, 539, 11, 72, "Print"],
Cell[207670, 4902, 239, 5, 25, "Print"],
Cell[207912, 4909, 152, 3, 25, "Print"],
Cell[208067, 4914, 519, 12, 58, "Print"],
Cell[208589, 4928, 240, 5, 25, "Print"],
Cell[208832, 4935, 152, 3, 25, "Print"],
Cell[208987, 4940, 544, 12, 72, "Print"],
Cell[209534, 4954, 240, 5, 25, "Print"],
Cell[209777, 4961, 152, 3, 25, "Print"],
Cell[209932, 4966, 521, 11, 58, "Print"],
Cell[210456, 4979, 240, 5, 25, "Print"],
Cell[210699, 4986, 152, 3, 25, "Print"],
Cell[210854, 4991, 553, 12, 72, "Print"],
Cell[211410, 5005, 241, 5, 25, "Print"],
Cell[211654, 5012, 152, 3, 25, "Print"],
Cell[211809, 5017, 549, 13, 58, "Print"],
Cell[212361, 5032, 241, 5, 25, "Print"],
Cell[212605, 5039, 152, 3, 25, "Print"],
Cell[212760, 5044, 575, 13, 72, "Print"],
Cell[213338, 5059, 241, 5, 25, "Print"],
Cell[213582, 5066, 152, 3, 25, "Print"],
Cell[213737, 5071, 563, 13, 58, "Print"],
Cell[214303, 5086, 241, 5, 25, "Print"],
Cell[214547, 5093, 152, 3, 25, "Print"],
Cell[214702, 5098, 600, 14, 72, "Print"],
Cell[215305, 5114, 240, 5, 25, "Print"],
Cell[215548, 5121, 152, 3, 25, "Print"],
Cell[215703, 5126, 577, 14, 58, "Print"],
Cell[216283, 5142, 241, 5, 25, "Print"],
Cell[216527, 5149, 152, 3, 25, "Print"],
Cell[216682, 5154, 615, 15, 72, "Print"],
Cell[217300, 5171, 241, 5, 25, "Print"],
Cell[217544, 5178, 152, 3, 25, "Print"],
Cell[217699, 5183, 615, 16, 58, "Print"],
Cell[218317, 5201, 241, 5, 25, "Print"],
Cell[218561, 5208, 152, 3, 25, "Print"],
Cell[218716, 5213, 625, 15, 72, "Print"],
Cell[219344, 5230, 240, 5, 25, "Print"],
Cell[219587, 5237, 152, 3, 25, "Print"],
Cell[219742, 5242, 605, 15, 58, "Print"],
Cell[220350, 5259, 240, 5, 25, "Print"],
Cell[220593, 5266, 152, 3, 25, "Print"],
Cell[220748, 5271, 637, 15, 72, "Print"],
Cell[221388, 5288, 240, 5, 25, "Print"],
Cell[221631, 5295, 152, 3, 25, "Print"],
Cell[221786, 5300, 626, 16, 58, "Print"],
Cell[222415, 5318, 241, 5, 25, "Print"],
Cell[222659, 5325, 152, 3, 25, "Print"],
Cell[222814, 5330, 647, 15, 72, "Print"],
Cell[223464, 5347, 240, 5, 25, "Print"],
Cell[223707, 5354, 152, 3, 25, "Print"],
Cell[223862, 5359, 637, 15, 58, "Print"],
Cell[224502, 5376, 240, 5, 25, "Print"],
Cell[224745, 5383, 152, 3, 25, "Print"],
Cell[224900, 5388, 673, 15, 92, "Print"],
Cell[225576, 5405, 241, 5, 25, "Print"],
Cell[225820, 5412, 152, 3, 25, "Print"],
Cell[225975, 5417, 658, 16, 77, "Print"],
Cell[226636, 5435, 240, 5, 25, "Print"],
Cell[226879, 5442, 152, 3, 25, "Print"],
Cell[227034, 5447, 680, 15, 111, "Print"],
Cell[227717, 5464, 240, 5, 25, "Print"],
Cell[227960, 5471, 152, 3, 25, "Print"],
Cell[228115, 5476, 676, 16, 101, "Print"],
Cell[228794, 5494, 240, 5, 25, "Print"],
Cell[229037, 5501, 152, 3, 25, "Print"],
Cell[229192, 5506, 709, 16, 101, "Print"],
Cell[229904, 5524, 240, 5, 25, "Print"],
Cell[230147, 5531, 152, 3, 25, "Print"],
Cell[230302, 5536, 681, 15, 120, "Print"],
Cell[230986, 5553, 239, 5, 25, "Print"],
Cell[231228, 5560, 152, 3, 25, "Print"],
Cell[231383, 5565, 723, 16, 101, "Print"],
Cell[232109, 5583, 240, 5, 25, "Print"],
Cell[232352, 5590, 152, 3, 25, "Print"],
Cell[232507, 5595, 708, 16, 101, "Print"],
Cell[233218, 5613, 240, 5, 25, "Print"],
Cell[233461, 5620, 152, 3, 25, "Print"],
Cell[233616, 5625, 747, 16, 101, "Print"],
Cell[234366, 5643, 240, 5, 25, "Print"],
Cell[234609, 5650, 152, 3, 25, "Print"],
Cell[234764, 5655, 716, 15, 101, "Print"],
Cell[235483, 5672, 240, 5, 25, "Print"],
Cell[235726, 5679, 152, 3, 25, "Print"],
Cell[235881, 5684, 758, 16, 101, "Print"],
Cell[236642, 5702, 239, 5, 25, "Print"],
Cell[236884, 5709, 152, 3, 25, "Print"],
Cell[237039, 5714, 739, 16, 101, "Print"],
Cell[237781, 5732, 241, 5, 25, "Print"],
Cell[238025, 5739, 152, 3, 25, "Print"],
Cell[238180, 5744, 768, 16, 101, "Print"],
Cell[238951, 5762, 241, 5, 25, "Print"],
Cell[239195, 5769, 152, 3, 25, "Print"],
Cell[239350, 5774, 748, 14, 101, "Print"],
Cell[240101, 5790, 241, 5, 25, "Print"],
Cell[240345, 5797, 152, 3, 25, "Print"],
Cell[240500, 5802, 792, 16, 101, "Print"],
Cell[241295, 5820, 239, 5, 25, "Print"],
Cell[241537, 5827, 152, 3, 25, "Print"],
Cell[241692, 5832, 771, 16, 101, "Print"],
Cell[242466, 5850, 239, 5, 25, "Print"],
Cell[242708, 5857, 152, 3, 25, "Print"],
Cell[242863, 5862, 802, 16, 101, "Print"],
Cell[243668, 5880, 241, 5, 25, "Print"],
Cell[243912, 5887, 152, 3, 25, "Print"],
Cell[244067, 5892, 790, 16, 101, "Print"],
Cell[244860, 5910, 241, 5, 25, "Print"],
Cell[245104, 5917, 152, 3, 25, "Print"],
Cell[245259, 5922, 825, 16, 101, "Print"],
Cell[246087, 5940, 241, 5, 25, "Print"],
Cell[246331, 5947, 152, 3, 25, "Print"],
Cell[246486, 5952, 797, 15, 101, "Print"],
Cell[247286, 5969, 241, 5, 25, "Print"],
Cell[247530, 5976, 152, 3, 25, "Print"],
Cell[247685, 5981, 839, 16, 101, "Print"],
Cell[248527, 5999, 241, 5, 25, "Print"],
Cell[248771, 6006, 152, 3, 25, "Print"],
Cell[248926, 6011, 826, 16, 101, "Print"],
Cell[249755, 6029, 240, 5, 25, "Print"],
Cell[249998, 6036, 152, 3, 25, "Print"],
Cell[250153, 6041, 859, 16, 101, "Print"],
Cell[251015, 6059, 240, 5, 25, "Print"],
Cell[251258, 6066, 152, 3, 25, "Print"],
Cell[251413, 6071, 831, 15, 101, "Print"],
Cell[252247, 6088, 241, 5, 25, "Print"],
Cell[252491, 6095, 152, 3, 25, "Print"],
Cell[252646, 6100, 880, 16, 101, "Print"],
Cell[253529, 6118, 240, 5, 25, "Print"],
Cell[253772, 6125, 152, 3, 25, "Print"],
Cell[253927, 6130, 859, 17, 101, "Print"],
Cell[254789, 6149, 240, 5, 25, "Print"],
Cell[255032, 6156, 152, 3, 25, "Print"],
Cell[255187, 6161, 904, 18, 101, "Print"],
Cell[256094, 6181, 241, 5, 25, "Print"],
Cell[256338, 6188, 152, 3, 25, "Print"],
Cell[256493, 6193, 879, 17, 101, "Print"],
Cell[257375, 6212, 241, 5, 25, "Print"],
Cell[257619, 6219, 152, 3, 25, "Print"],
Cell[257774, 6224, 921, 17, 101, "Print"],
Cell[258698, 6243, 240, 5, 25, "Print"],
Cell[258941, 6250, 152, 3, 25, "Print"],
Cell[259096, 6255, 895, 18, 101, "Print"],
Cell[259994, 6275, 239, 5, 25, "Print"],
Cell[260236, 6282, 152, 3, 25, "Print"],
Cell[260391, 6287, 926, 18, 101, "Print"],
Cell[261320, 6307, 240, 5, 25, "Print"],
Cell[261563, 6314, 152, 3, 25, "Print"],
Cell[261718, 6319, 928, 19, 101, "Print"],
Cell[262649, 6340, 240, 5, 25, "Print"],
Cell[262892, 6347, 152, 3, 25, "Print"],
Cell[263047, 6352, 971, 19, 101, "Print"],
Cell[264021, 6373, 240, 5, 25, "Print"],
Cell[264264, 6380, 152, 3, 25, "Print"],
Cell[264419, 6385, 925, 19, 101, "Print"],
Cell[265347, 6406, 240, 5, 25, "Print"],
Cell[265590, 6413, 152, 3, 25, "Print"],
Cell[265745, 6418, 956, 19, 101, "Print"],
Cell[266704, 6439, 240, 5, 25, "Print"],
Cell[266947, 6446, 152, 3, 25, "Print"],
Cell[267102, 6451, 956, 20, 101, "Print"],
Cell[268061, 6473, 240, 5, 25, "Print"],
Cell[268304, 6480, 152, 3, 25, "Print"],
Cell[268459, 6485, 976, 19, 101, "Print"],
Cell[269438, 6506, 240, 5, 25, "Print"],
Cell[269681, 6513, 152, 3, 25, "Print"],
Cell[269836, 6518, 959, 19, 101, "Print"],
Cell[270798, 6539, 240, 5, 25, "Print"],
Cell[271041, 6546, 152, 3, 25, "Print"],
Cell[271196, 6551, 1001, 20, 101, "Print"],
Cell[272200, 6573, 241, 5, 25, "Print"],
Cell[272444, 6580, 152, 3, 25, "Print"],
Cell[272599, 6585, 987, 20, 101, "Print"],
Cell[273589, 6607, 240, 5, 25, "Print"],
Cell[273832, 6614, 152, 3, 25, "Print"],
Cell[273987, 6619, 1022, 20, 101, "Print"],
Cell[275012, 6641, 240, 5, 25, "Print"],
Cell[275255, 6648, 152, 3, 25, "Print"],
Cell[275410, 6653, 1000, 19, 101, "Print"],
Cell[276413, 6674, 240, 5, 25, "Print"],
Cell[276656, 6681, 152, 3, 25, "Print"],
Cell[276811, 6686, 1044, 20, 101, "Print"],
Cell[277858, 6708, 241, 5, 25, "Print"],
Cell[278102, 6715, 152, 3, 25, "Print"],
Cell[278257, 6720, 1023, 20, 101, "Print"],
Cell[279283, 6742, 241, 5, 25, "Print"],
Cell[279527, 6749, 219, 5, 25, "Print"],
Cell[279749, 6756, 9103, 148, 2491, "Print"],
Cell[288855, 6906, 9516, 158, 2724, "Print"],
Cell[298374, 7066, 27592, 658, 186, 5493, 381, "GraphicsData", "PostScript", \
"Graphics"],
Cell[325969, 7726, 150, 3, 25, "Print"],
Cell[326122, 7731, 237, 4, 25, "Print"],
Cell[326362, 7737, 239, 5, 25, "Print"],
Cell[326604, 7744, 150, 3, 25, "Print"],
Cell[326757, 7749, 231, 4, 25, "Print"],
Cell[326991, 7755, 241, 5, 25, "Print"],
Cell[327235, 7762, 150, 3, 25, "Print"],
Cell[327388, 7767, 243, 4, 25, "Print"],
Cell[327634, 7773, 239, 5, 25, "Print"],
Cell[327876, 7780, 150, 3, 25, "Print"],
Cell[328029, 7785, 241, 4, 25, "Print"],
Cell[328273, 7791, 240, 5, 25, "Print"],
Cell[328516, 7798, 150, 3, 25, "Print"],
Cell[328669, 7803, 239, 4, 25, "Print"],
Cell[328911, 7809, 241, 5, 25, "Print"],
Cell[329155, 7816, 150, 3, 25, "Print"],
Cell[329308, 7821, 247, 4, 25, "Print"],
Cell[329558, 7827, 239, 5, 25, "Print"],
Cell[329800, 7834, 150, 3, 25, "Print"],
Cell[329953, 7839, 261, 5, 25, "Print"],
Cell[330217, 7846, 239, 5, 25, "Print"],
Cell[330459, 7853, 150, 3, 25, "Print"],
Cell[330612, 7858, 253, 4, 25, "Print"],
Cell[330868, 7864, 240, 5, 25, "Print"],
Cell[331111, 7871, 150, 3, 25, "Print"],
Cell[331264, 7876, 268, 5, 25, "Print"],
Cell[331535, 7883, 239, 5, 25, "Print"],
Cell[331777, 7890, 152, 3, 25, "Print"],
Cell[331932, 7895, 279, 5, 25, "Print"],
Cell[332214, 7902, 239, 5, 25, "Print"],
Cell[332456, 7909, 152, 3, 25, "Print"],
Cell[332611, 7914, 277, 5, 25, "Print"],
Cell[332891, 7921, 240, 5, 25, "Print"],
Cell[333134, 7928, 152, 3, 25, "Print"],
Cell[333289, 7933, 277, 5, 25, "Print"],
Cell[333569, 7940, 240, 5, 25, "Print"],
Cell[333812, 7947, 152, 3, 25, "Print"],
Cell[333967, 7952, 287, 5, 25, "Print"],
Cell[334257, 7959, 240, 5, 25, "Print"],
Cell[334500, 7966, 152, 3, 25, "Print"],
Cell[334655, 7971, 304, 6, 25, "Print"],
Cell[334962, 7979, 239, 5, 25, "Print"],
Cell[335204, 7986, 152, 3, 25, "Print"],
Cell[335359, 7991, 300, 6, 25, "Print"],
Cell[335662, 7999, 239, 5, 25, "Print"],
Cell[335904, 8006, 152, 3, 25, "Print"],
Cell[336059, 8011, 312, 6, 25, "Print"],
Cell[336374, 8019, 240, 5, 25, "Print"],
Cell[336617, 8026, 152, 3, 25, "Print"],
Cell[336772, 8031, 326, 6, 25, "Print"],
Cell[337101, 8039, 241, 5, 25, "Print"],
Cell[337345, 8046, 152, 3, 25, "Print"],
Cell[337500, 8051, 326, 6, 25, "Print"],
Cell[337829, 8059, 239, 5, 25, "Print"],
Cell[338071, 8066, 152, 3, 25, "Print"],
Cell[338226, 8071, 335, 7, 25, "Print"],
Cell[338564, 8080, 241, 5, 25, "Print"],
Cell[338808, 8087, 152, 3, 25, "Print"],
Cell[338963, 8092, 343, 7, 25, "Print"],
Cell[339309, 8101, 239, 5, 25, "Print"],
Cell[339551, 8108, 152, 3, 25, "Print"],
Cell[339706, 8113, 351, 7, 25, "Print"],
Cell[340060, 8122, 241, 5, 25, "Print"],
Cell[340304, 8129, 152, 3, 25, "Print"],
Cell[340459, 8134, 353, 7, 25, "Print"],
Cell[340815, 8143, 241, 5, 25, "Print"],
Cell[341059, 8150, 152, 3, 25, "Print"],
Cell[341214, 8155, 367, 7, 25, "Print"],
Cell[341584, 8164, 240, 5, 25, "Print"],
Cell[341827, 8171, 152, 3, 25, "Print"],
Cell[341982, 8176, 381, 7, 25, "Print"],
Cell[342366, 8185, 240, 5, 25, "Print"],
Cell[342609, 8192, 152, 3, 25, "Print"],
Cell[342764, 8197, 379, 7, 25, "Print"],
Cell[343146, 8206, 241, 5, 25, "Print"],
Cell[343390, 8213, 152, 3, 25, "Print"],
Cell[343545, 8218, 381, 7, 25, "Print"],
Cell[343929, 8227, 240, 5, 25, "Print"],
Cell[344172, 8234, 152, 3, 25, "Print"],
Cell[344327, 8239, 399, 7, 25, "Print"],
Cell[344729, 8248, 241, 5, 25, "Print"],
Cell[344973, 8255, 152, 3, 25, "Print"],
Cell[345128, 8260, 401, 7, 25, "Print"],
Cell[345532, 8269, 241, 5, 25, "Print"],
Cell[345776, 8276, 152, 3, 25, "Print"],
Cell[345931, 8281, 403, 7, 25, "Print"],
Cell[346337, 8290, 240, 5, 25, "Print"],
Cell[346580, 8297, 152, 3, 25, "Print"],
Cell[346735, 8302, 415, 7, 25, "Print"],
Cell[347153, 8311, 241, 5, 25, "Print"],
Cell[347397, 8318, 152, 3, 25, "Print"],
Cell[347552, 8323, 431, 8, 44, "Print"],
Cell[347986, 8333, 239, 5, 25, "Print"],
Cell[348228, 8340, 152, 3, 25, "Print"],
Cell[348383, 8345, 433, 8, 44, "Print"],
Cell[348819, 8355, 239, 5, 25, "Print"],
Cell[349061, 8362, 152, 3, 25, "Print"],
Cell[349216, 8367, 433, 8, 44, "Print"],
Cell[349652, 8377, 241, 5, 25, "Print"],
Cell[349896, 8384, 152, 3, 25, "Print"],
Cell[350051, 8389, 453, 8, 44, "Print"],
Cell[350507, 8399, 241, 5, 25, "Print"],
Cell[350751, 8406, 152, 3, 25, "Print"],
Cell[350906, 8411, 453, 8, 44, "Print"],
Cell[351362, 8421, 241, 5, 25, "Print"],
Cell[351606, 8428, 152, 3, 25, "Print"],
Cell[351761, 8433, 455, 8, 44, "Print"],
Cell[352219, 8443, 240, 5, 25, "Print"],
Cell[352462, 8450, 152, 3, 25, "Print"],
Cell[352617, 8455, 471, 9, 44, "Print"],
Cell[353091, 8466, 239, 5, 25, "Print"],
Cell[353333, 8473, 152, 3, 25, "Print"],
Cell[353488, 8478, 494, 10, 44, "Print"],
Cell[353985, 8490, 241, 5, 25, "Print"],
Cell[354229, 8497, 152, 3, 25, "Print"],
Cell[354384, 8502, 496, 10, 44, "Print"],
Cell[354883, 8514, 240, 5, 25, "Print"],
Cell[355126, 8521, 152, 3, 25, "Print"],
Cell[355281, 8526, 496, 10, 44, "Print"],
Cell[355780, 8538, 240, 5, 25, "Print"],
Cell[356023, 8545, 152, 3, 25, "Print"],
Cell[356178, 8550, 520, 12, 44, "Print"],
Cell[356701, 8564, 239, 5, 25, "Print"],
Cell[356943, 8571, 152, 3, 25, "Print"],
Cell[357098, 8576, 522, 12, 44, "Print"],
Cell[357623, 8590, 239, 5, 25, "Print"],
Cell[357865, 8597, 152, 3, 25, "Print"],
Cell[358020, 8602, 526, 12, 44, "Print"],
Cell[358549, 8616, 241, 5, 25, "Print"],
Cell[358793, 8623, 152, 3, 25, "Print"],
Cell[358948, 8628, 540, 12, 44, "Print"],
Cell[359491, 8642, 241, 5, 25, "Print"],
Cell[359735, 8649, 152, 3, 25, "Print"],
Cell[359890, 8654, 556, 13, 44, "Print"],
Cell[360449, 8669, 219, 5, 25, "Print"],
Cell[360671, 8676, 152, 3, 25, "Print"],
Cell[360826, 8681, 556, 13, 44, "Print"],
Cell[361385, 8696, 241, 5, 25, "Print"],
Cell[361629, 8703, 152, 3, 25, "Print"],
Cell[361784, 8708, 558, 13, 44, "Print"],
Cell[362345, 8723, 239, 5, 25, "Print"],
Cell[362587, 8730, 152, 3, 25, "Print"],
Cell[362742, 8735, 580, 14, 44, "Print"],
Cell[363325, 8751, 240, 5, 25, "Print"],
Cell[363568, 8758, 152, 3, 25, "Print"],
Cell[363723, 8763, 582, 14, 44, "Print"],
Cell[364308, 8779, 239, 5, 25, "Print"],
Cell[364550, 8786, 152, 3, 25, "Print"],
Cell[364705, 8791, 584, 14, 44, "Print"],
Cell[365292, 8807, 240, 5, 25, "Print"],
Cell[365535, 8814, 152, 3, 25, "Print"],
Cell[365690, 8819, 598, 14, 44, "Print"],
Cell[366291, 8835, 240, 5, 25, "Print"],
Cell[366534, 8842, 152, 3, 25, "Print"],
Cell[366689, 8847, 609, 15, 44, "Print"],
Cell[367301, 8864, 240, 5, 25, "Print"],
Cell[367544, 8871, 152, 3, 25, "Print"],
Cell[367699, 8876, 616, 15, 44, "Print"],
Cell[368318, 8893, 240, 5, 25, "Print"],
Cell[368561, 8900, 152, 3, 25, "Print"],
Cell[368716, 8905, 616, 14, 44, "Print"],
Cell[369335, 8921, 240, 5, 25, "Print"],
Cell[369578, 8928, 152, 3, 25, "Print"],
Cell[369733, 8933, 638, 15, 63, "Print"],
Cell[370374, 8950, 239, 5, 25, "Print"],
Cell[370616, 8957, 152, 3, 25, "Print"],
Cell[370771, 8962, 642, 15, 82, "Print"],
Cell[371416, 8979, 239, 5, 25, "Print"],
Cell[371658, 8986, 152, 3, 25, "Print"],
Cell[371813, 8991, 642, 14, 82, "Print"],
Cell[372458, 9007, 240, 5, 25, "Print"],
Cell[372701, 9014, 152, 3, 25, "Print"],
Cell[372856, 9019, 656, 14, 120, "Print"],
Cell[373515, 9035, 240, 5, 25, "Print"],
Cell[373758, 9042, 152, 3, 25, "Print"],
Cell[373913, 9047, 672, 15, 101, "Print"],
Cell[374588, 9064, 239, 5, 25, "Print"],
Cell[374830, 9071, 152, 3, 25, "Print"],
Cell[374985, 9076, 672, 15, 101, "Print"],
Cell[375660, 9093, 241, 5, 25, "Print"],
Cell[375904, 9100, 152, 3, 25, "Print"],
Cell[376059, 9105, 672, 14, 101, "Print"],
Cell[376734, 9121, 241, 5, 25, "Print"],
Cell[376978, 9128, 152, 3, 25, "Print"],
Cell[377133, 9133, 698, 15, 101, "Print"],
Cell[377834, 9150, 240, 5, 25, "Print"],
Cell[378077, 9157, 152, 3, 25, "Print"],
Cell[378232, 9162, 698, 15, 101, "Print"],
Cell[378933, 9179, 241, 5, 25, "Print"],
Cell[379177, 9186, 152, 3, 25, "Print"],
Cell[379332, 9191, 702, 14, 101, "Print"],
Cell[380037, 9207, 241, 5, 25, "Print"],
Cell[380281, 9214, 152, 3, 25, "Print"],
Cell[380436, 9219, 714, 14, 101, "Print"],
Cell[381153, 9235, 241, 5, 25, "Print"],
Cell[381397, 9242, 152, 3, 25, "Print"],
Cell[381552, 9247, 732, 15, 101, "Print"],
Cell[382287, 9264, 239, 5, 25, "Print"],
Cell[382529, 9271, 152, 3, 25, "Print"],
Cell[382684, 9276, 732, 15, 101, "Print"],
Cell[383419, 9293, 241, 5, 25, "Print"],
Cell[383663, 9300, 152, 3, 25, "Print"],
Cell[383818, 9305, 734, 13, 101, "Print"],
Cell[384555, 9320, 241, 5, 25, "Print"],
Cell[384799, 9327, 152, 3, 25, "Print"],
Cell[384954, 9332, 758, 15, 101, "Print"],
Cell[385715, 9349, 241, 5, 25, "Print"],
Cell[385959, 9356, 152, 3, 25, "Print"],
Cell[386114, 9361, 758, 15, 101, "Print"],
Cell[386875, 9378, 241, 5, 25, "Print"],
Cell[387119, 9385, 152, 3, 25, "Print"],
Cell[387274, 9390, 762, 14, 101, "Print"],
Cell[388039, 9406, 240, 5, 25, "Print"],
Cell[388282, 9413, 152, 3, 25, "Print"],
Cell[388437, 9418, 776, 14, 101, "Print"],
Cell[389216, 9434, 241, 5, 25, "Print"],
Cell[389460, 9441, 152, 3, 25, "Print"],
Cell[389615, 9446, 792, 15, 101, "Print"],
Cell[390410, 9463, 240, 5, 25, "Print"],
Cell[390653, 9470, 152, 3, 25, "Print"],
Cell[390808, 9475, 792, 15, 101, "Print"],
Cell[391603, 9492, 241, 5, 25, "Print"],
Cell[391847, 9499, 152, 3, 25, "Print"],
Cell[392002, 9504, 800, 14, 101, "Print"],
Cell[392805, 9520, 241, 5, 25, "Print"],
Cell[393049, 9527, 152, 3, 25, "Print"],
Cell[393204, 9532, 818, 15, 101, "Print"],
Cell[394025, 9549, 241, 5, 25, "Print"],
Cell[394269, 9556, 152, 3, 25, "Print"],
Cell[394424, 9561, 822, 15, 101, "Print"],
Cell[395249, 9578, 241, 5, 25, "Print"],
Cell[395493, 9585, 152, 3, 25, "Print"],
Cell[395648, 9590, 822, 14, 101, "Print"],
Cell[396473, 9606, 241, 5, 25, "Print"],
Cell[396717, 9613, 152, 3, 25, "Print"],
Cell[396872, 9618, 842, 16, 101, "Print"],
Cell[397717, 9636, 241, 5, 25, "Print"],
Cell[397961, 9643, 152, 3, 25, "Print"],
Cell[398116, 9648, 856, 17, 101, "Print"],
Cell[398975, 9667, 240, 5, 25, "Print"],
Cell[399218, 9674, 152, 3, 25, "Print"],
Cell[399373, 9679, 850, 16, 101, "Print"],
Cell[400226, 9697, 240, 5, 25, "Print"],
Cell[400469, 9704, 152, 3, 25, "Print"],
Cell[400624, 9709, 866, 16, 101, "Print"],
Cell[401493, 9727, 240, 5, 25, "Print"],
Cell[401736, 9734, 152, 3, 25, "Print"],
Cell[401891, 9739, 884, 17, 101, "Print"],
Cell[402778, 9758, 241, 5, 25, "Print"],
Cell[403022, 9765, 152, 3, 25, "Print"],
Cell[403177, 9770, 895, 18, 101, "Print"],
Cell[404075, 9790, 240, 5, 25, "Print"],
Cell[404318, 9797, 152, 3, 25, "Print"],
Cell[404473, 9802, 894, 18, 101, "Print"],
Cell[405370, 9822, 240, 5, 25, "Print"],
Cell[405613, 9829, 152, 3, 25, "Print"],
Cell[405768, 9834, 899, 18, 101, "Print"],
Cell[406670, 9854, 240, 5, 25, "Print"],
Cell[406913, 9861, 152, 3, 25, "Print"],
Cell[407068, 9866, 917, 19, 101, "Print"],
Cell[407988, 9887, 240, 5, 25, "Print"],
Cell[408231, 9894, 152, 3, 25, "Print"],
Cell[408386, 9899, 918, 18, 101, "Print"],
Cell[409307, 9919, 240, 5, 25, "Print"],
Cell[409550, 9926, 152, 3, 25, "Print"],
Cell[409705, 9931, 934, 18, 101, "Print"],
Cell[410642, 9951, 237, 5, 25, "Print"],
Cell[410882, 9958, 152, 3, 25, "Print"],
Cell[411037, 9963, 952, 19, 101, "Print"],
Cell[411992, 9984, 240, 5, 25, "Print"],
Cell[412235, 9991, 152, 3, 25, "Print"],
Cell[412390, 9996, 954, 19, 101, "Print"],
Cell[413347, 10017, 240, 5, 25, "Print"],
Cell[413590, 10024, 152, 3, 25, "Print"],
Cell[413745, 10029, 956, 18, 101, "Print"],
Cell[414704, 10049, 240, 5, 25, "Print"],
Cell[414947, 10056, 152, 3, 25, "Print"],
Cell[415102, 10061, 970, 18, 101, "Print"],
Cell[416075, 10081, 240, 5, 25, "Print"],
Cell[416318, 10088, 152, 3, 25, "Print"],
Cell[416473, 10093, 988, 19, 101, "Print"],
Cell[417464, 10114, 240, 5, 25, "Print"],
Cell[417707, 10121, 152, 3, 25, "Print"],
Cell[417862, 10126, 984, 18, 101, "Print"],
Cell[418849, 10146, 240, 5, 25, "Print"],
Cell[419092, 10153, 152, 3, 25, "Print"],
Cell[419247, 10158, 998, 18, 101, "Print"],
Cell[420248, 10178, 240, 5, 25, "Print"],
Cell[420491, 10185, 152, 3, 25, "Print"],
Cell[420646, 10190, 1016, 19, 120, "Print"],
Cell[421665, 10211, 240, 5, 25, "Print"],
Cell[421908, 10218, 152, 3, 25, "Print"],
Cell[422063, 10223, 1020, 19, 120, "Print"],
Cell[423086, 10244, 241, 5, 25, "Print"],
Cell[423330, 10251, 152, 3, 25, "Print"],
Cell[423485, 10256, 1022, 18, 139, "Print"],
Cell[424510, 10276, 241, 5, 25, "Print"],
Cell[424754, 10283, 219, 5, 25, "Print"],
Cell[424976, 10290, 9144, 146, 2248, "Print"],
Cell[434123, 10438, 9243, 147, 2267, "Print"],
Cell[443369, 10587, 23454, 630, 186, 5939, 409, "GraphicsData", "PostScript", \
"Graphics"]
}, Open  ]],

Cell[CellGroupData[{
Cell[466860, 11222, 297, 6, 66, "Input"],
Cell[467160, 11230, 57214, 1208, 332, 9077, 609, "GraphicsData", \
"PostScript", "Graphics"],
Cell[524377, 12440, 130, 3, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[524544, 12448, 60, 1, 30, "Input"],
Cell[524607, 12451, 44, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[524688, 12457, 44, 1, 30, "Input"],
Cell[524735, 12460, 44, 1, 29, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[524816, 12466, 47, 0, 30, "Input"],
Cell[524866, 12468, 43, 1, 29, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


